Forecasting mortality associated emergency department crowding

Emergency department (ED) crowding is a global public health issue that has been repeatedly associated with increased mortality. Predicting future service demand would enable preventative measures aiming to eliminate crowding along with it's detrimental effects. Recent findings in our ED indicate that occupancy ratios exceeding 90% are associated with increased 10-day mortality. In this paper, we aim to predict these crisis periods using retrospective data from a large Nordic ED with a LightGBM model. We provide predictions for the whole ED and individually for it's different operational sections. We demonstrate that afternoon crowding can be predicted at 11 a.m. with an AUC of 0.82 (95% CI 0.78-0.86) and at 8 a.m. with an AUC up to 0.79 (95% CI 0.75-0.83). Consequently we show that forecasting mortality-associated crowding using anonymous administrative data is feasible.

==> notebooks/check_data.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pyprojroot import here"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Targets"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "targets = pd.read_csv(here() / 'data/preprocessed/targets.csv', \n",
    "                    index_col='Datetime',\n",
    "                    parse_dates=True)\n",
    "\n",
    "test = targets['2019':]\n",
    "print(test.resample('D').first().shape)\n",
    "print(test.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "train = targets[:'2018']\n",
    "print(train.resample('D').first().shape)\n",
    "print(train.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(data.resample('D').first().shape)\n",
    "print(data.shape)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Melted"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "melted = pd.read_csv(here() / 'data/interim/melted.csv', \n",
    "                    index_col='Datetime',\n",
    "                    parse_dates=True)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "melted.loc['2018-01-01'].shape"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "mask = targets.columns.str.startswith('Target-Q90')\n",
    "y = targets.loc[:,mask]\n",
    "y = (y.resample('D').sum() >= 3).astype(int)\n",
    "y"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "y.sum()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/check_true_matrix.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pyprojroot import here"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = pd.read_csv(here() / 'data/raw/data.csv', parse_dates=True, index_col='Datetime')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "interim = pd.read_csv(here() / 'data/interim/data-d.csv', parse_dates=True, index_col='Datetime')\n",
    "interim['Target:Q90_bedoccupying'].head(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "interim['Target:Q90_bedoccupying'].tail(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "true = pd.read_csv(here() / 'data/processed/true_matrices/d-bedoccupying.csv', parse_dates=True, index_col='Datetime')\n",
    "true.head(10)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "true.tail(10)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/colors.py <==


c = {
    'bed' : '#38B399',
    'med' : '#79C0EB',
    'sur' : '#CF2870'
}



tuni_pink_80 = '#9C1E53'
tuni_dark_green = '#1C5A4D'

tuni_purple = '#4E008E'
tuni_green = '#38B399'
tuni_yellow = '#FEE349'
tuni_red = '#CF2870'
tuni_blue = '#79C0EB'


tuni_purple_01 = '#DEB5FF'
tuni_purple_02 = '#BD6CFF'
tuni_purple_03 = '#9C21FF'
tuni_purple_04 = '#3B006A'
tuni_purple_05 = '#270047'

tuni_green_01 = '#D5F2EC'
tuni_green_02 = '#AAE5D9'
tuni_green_03 = '#81D8C5'
tuni_green_04 = '#2A8673'
tuni_green_05 = '#1C5A4D'

tuni_yellow_01 = '#FFF9DB'
tuni_yellow_02 = '#FEF5B6'
tuni_yellow_03 = '#FEEE92'
tuni_yellow_04 = '#F6D003'
tuni_yellow_05 = '#A48A00'

tuni_red_01 = '#F6D3E2'
tuni_red_02 = '#EEA7C5'
tuni_red_03 = '#E57BA8'
tuni_red_04 = '#9C1E53'
tuni_red_05 = '#681537'

tuni_blue_01 = '#E4F2FB'
tuni_blue_02 = '#C9E6F8'
tuni_blue_03 = '#2C9CDF'
tuni_blue_04 = '#2C9CDF'
tuni_blue_05 = '#17699B'

==> notebooks/make_augmentation.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pyprojroot import here\n",
    "import tsgm\n",
    "from tensorflow import keras"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = pd.read_csv(here() / 'data/interim/data.csv', parse_dates=True, index_col='Datetime')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = data[:'2018']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "architecture = tsgm.models.zoo['vae_conv5'](24, 5, 10)\n",
    "encoder, decoder = architecture.encoder, architecture.decoder"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# scaler = tsgm.utils.TSFeatureWiseScaler()\n",
    "# scaled_data = scaler.fit_transform(data)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "y = tsgm.utils.gen_sine_dataset(1, 20, 20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = data.values.reshape(1, 8760, 41)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = tsgm.utils.gen_sine_dataset(10000, 24, 5)\n",
    "scaler = tsgm.utils.TSFeatureWiseScaler()        \n",
    "scaled_data = scaler.fit_transform(data)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "vae = tsgm.models.cvae.BetaVAE(encoder, decoder)\n",
    "vae.compile(optimizer=keras.optimizers.Adam())\n",
    "\n",
    "vae.fit(scaled_data, epochs=100, batch_size=64)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/make_augmentation_ctgan.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pyprojroot import here\n",
    "\n",
    "from sdv.single_table import CTGANSynthesizer\n",
    "from sdv.metadata import SingleTableMetadata"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = pd.read_csv(here() / 'data/interim/data.csv', parse_dates=True, index_col='Datetime')\n",
    "data = data.loc['2018']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "metadata = SingleTableMetadata()\n",
    "metadata.detect_from_dataframe(data)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# TODO: Categorical variables have to be manually defined?\n",
    "synthesizer = CTGANSynthesizer(metadata, verbose=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "synthesizer.fit(data)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "index = pd.date_range(start='2016-01-01', end='2017-12-31', freq='h')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "synth_data = synthesizer.sample(num_rows=index.shape[0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "synth_data.index = index\n",
    "synth_data.index.name = 'Datetime'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "synth_data.to_csv(here() / 'data/augment/ctgan.csv')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/make_augmentation_par.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pyprojroot import here\n",
    "\n",
    "from sdv.sequential import PARSynthesizer\n",
    "from sdv.metadata import SingleTableMetadata"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = pd.read_csv(here() / 'data/interim/data.csv', parse_dates=True, index_col='Datetime')\n",
    "data = data.loc['2018'].reset_index()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#mask = data.columns.str.startswith('Target-Q90')\n",
    "#others = data.columns[~mask]\n",
    "#targets = data.columns[mask]\n",
    "#\n",
    "#df = data.melt(id_vars=others, \n",
    "#               value_vars=targets, \n",
    "#               value_name='Crowding', \n",
    "#               var_name='Treatment_space')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data['Sequence_key'] = 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "metadata = SingleTableMetadata()\n",
    "metadata.detect_from_dataframe(data)\n",
    "metadata.update_column(column_name='Sequence_key', sdtype='id')\n",
    "\n",
    "metadata.set_sequence_index('Datetime')\n",
    "metadata.set_sequence_key(column_name='Sequence_key')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# TODO: Categorical variables have to be manually defined?\n",
    "synthesizer = PARSynthesizer(metadata, verbose=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "synthesizer.fit(data)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "synth_data = synthesizer.sample(num_sequences=1)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/make_augmentation_tvae.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pyprojroot import here\n",
    "\n",
    "from sdv.single_table import TVAESynthesizer\n",
    "from sdv.metadata import SingleTableMetadata"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = pd.read_csv(here() / 'data/interim/data.csv', parse_dates=True, index_col='Datetime')\n",
    "data = data.loc['2018']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "metadata = SingleTableMetadata()\n",
    "metadata.detect_from_dataframe(data)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# TODO: Categorical variables have to be manually defined?\n",
    "synthesizer = TVAESynthesizer(metadata)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "synthesizer.fit(data)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "index = pd.date_range(start='2016-01-01', end='2017-12-31', freq='h')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "synth_data = synthesizer.sample(num_rows=index.shape[0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "synth_data.index = index\n",
    "synth_data.index.name = 'Datetime'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "synth_data.to_csv(here() / 'data/augment/tvae.csv')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/make_beds.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pyprojroot import here\n",
    "\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "path = 'data/raw/pirha-capa-export/tulva-capacity-data_2018-01-01_-_2020-12-31.csv'\n",
    "data = pd.read_csv(here() / path, \n",
    "                   delimiter=';', \n",
    "                   names=['Node key', 'Identifier', 'Capacity', 'Datetime'],\n",
    "                   parse_dates=True)\n",
    "\n",
    "df = pd.pivot_table(data, values='Capacity', index='Datetime', columns='Node key')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df.index = pd.to_datetime(df.index, format='mixed', utc=True);\n",
    "df = df.resample('h').last().fillna(method='ffill');\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df.index = df.index.tz_localize(None)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "path = 'data/raw/pirha-capa-export/tulva-node-key_2018-01-01_-_2020-12-31.csv'\n",
    "node_keys = pd.read_csv(here() / path, \n",
    "                        delimiter=';',\n",
    "                        names=['Node key', 'Name', 'Short Name'])\n",
    "\n",
    "d = node_keys.set_index('Node key')['Name'].to_dict()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "columns = [d[x] for x in df.columns]\n",
    "df.columns = columns"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Fix PTO anomaly\n",
    "df.loc[df['ACUT/PTO'] > 30, 'ACUT/PTO'] = None"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df.to_csv(here() / 'data/extra/beds-all.csv')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "facilities = ['ACUT/PTO',\n",
    "              'Akaa tk',\n",
    "              'HA2',\n",
    "              'HA3',\n",
    "              'HA4',\n",
    "              'HA5',\n",
    "              'HASA B5',\n",
    "              'HASA U3',\n",
    "              'HB3',\n",
    "              'HB4 (Puistosair.)',\n",
    "              'HINF',\n",
    "              'HSO1',\n",
    "              'Hämeenkyrön tk',\n",
    "              'Ikaalisten tk',\n",
    "              'Kangasalan tk',\n",
    "              'Lempäälän tk',\n",
    "              'Nokian tk',\n",
    "              'Nokian tk / Lempäälä',\n",
    "              'Pirkkalan tk',\n",
    "              'Urjala tk',\n",
    "              'Valkeakoski tk',\n",
    "              'Ylöjärven tk']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = df[facilities]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "columns = [f'Beds-{x}' for x in df.columns]\n",
    "df.columns = columns"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df['Beds-All'] = df.sum(axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df.to_csv(here() / 'data/preprocessed/beds.csv')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/make_calendar.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pyprojroot import here\n",
    "import holidays"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "targets = pd.read_csv(here() / 'data/preprocessed/targets.csv', \n",
    "                       parse_dates=True, \n",
    "                       index_col='Datetime')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Holidays\n",
    "fin_holidays = holidays.FIN()\n",
    "\n",
    "is_holiday = [x in fin_holidays for x in targets.index]\n",
    "is_holiday = pd.Series(data = is_holiday, index=targets.index)\n",
    "is_holiday.name = 'Calendar-Holiday'\n",
    "\n",
    "after_holiday = is_holiday.shift(1)\n",
    "after_holiday.name = 'Calendar-After_holiday'\n",
    "\n",
    "before_holiday = is_holiday.shift(-1)\n",
    "before_holiday.name = 'Calendar-Before_holiday'\n",
    "\n",
    "holidays = pd.concat([is_holiday, after_holiday, before_holiday], axis=1)\n",
    "\n",
    "holidays = holidays.fillna(False).astype(int)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Calendar\n",
    "weekday = targets.index.day_of_week\n",
    "month = targets.index.month\n",
    "\n",
    "calvars = pd.DataFrame({'Calendar-Weekday':weekday,\n",
    "                        'Calendar-Month': month},\n",
    "                        index=targets.index)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "calendar = pd.concat([holidays, calvars], axis=1)\n",
    "calendar.to_csv(here() / 'data/preprocessed/calendar.csv')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/make_ets.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from darts.models import ExponentialSmoothing\n",
    "from darts.utils.utils import ModelMode, SeasonalityMode\n",
    "from darts import TimeSeries\n",
    "import pandas as pd\n",
    "from pyprojroot import here"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "origin = 8"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = pd.read_csv(here() / 'data/preprocessed/targets.csv', parse_dates=True, index_col='Datetime')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "mask = data.columns.str.startswith('Target-Edor')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "edors = data.loc[:,mask]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "edors = edors.iloc[8:]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "forecasts = list()\n",
    "\n",
    "for c in edors.columns:\n",
    "    y = edors.loc[:,c]\n",
    "    y = TimeSeries.from_series(y)\n",
    "    model = ExponentialSmoothing(trend=ModelMode.ADDITIVE, \n",
    "                                seasonal=SeasonalityMode.ADDITIVE,\n",
    "                                seasonal_periods=24)\n",
    "    \n",
    "    y_pred = model.historical_forecasts(y, \n",
    "                                        stride=24, \n",
    "                                        forecast_horizon=24, \n",
    "                                        verbose=True, \n",
    "                                        train_length=24*7,\n",
    "                                        last_points_only=False)\n",
    "    y_pred = pd.concat([x.pd_series() for x in y_pred])\n",
    "    y_pred.name = c.replace('Target','Forecast_AHWM')\n",
    "    forecasts.append(y_pred)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "ets = pd.concat(forecasts, axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "ets.index.name = 'Datetime'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "ets.to_csv(here() / 'data/preprocessed/ets.csv')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/make_interim_data.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pyprojroot import here"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "frames = []\n",
    "\n",
    "for path in (here() / 'data/preprocessed').glob('*.csv'):\n",
    "    frame = pd.read_csv(path, parse_dates=True, index_col='Datetime')\n",
    "    frames.append(frame)\n",
    "\n",
    "d = pd.concat(frames, axis=1)['2018':'2020-02']\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#aug = pd.read_csv(here() / 'data/augment/tvae.csv', index_col='Datetime', parse_dates=True)\n",
    "#d = pd.concat([aug, d])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "d = d.dropna(subset='Target-Edor_bed')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "d.to_csv(here()/'data/interim/data.csv')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/make_lgbm.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pyprojroot import here\n",
    "from tqdm import tqdm\n",
    "\n",
    "from lightgbm import LGBMClassifier"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = pd.read_csv(here() / 'data/interim/melted.csv', index_col='Datetime', parse_dates=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "ui = data.index.unique()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "test_indices = ui[ui >= pd.Timestamp('2019-01-01')]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "results = list()\n",
    "\n",
    "for i in tqdm(test_indices):\n",
    "    train_data = data[data.index < i]\n",
    "    test_data = data[data.index == i]\n",
    "\n",
    "    X_train = train_data.drop(columns='Crowding')\n",
    "    y_train = train_data['Crowding']\n",
    "\n",
    "    X_test = test_data.drop(columns='Crowding')\n",
    "\n",
    "    model = LGBMClassifier(class_weight='balanced', verbose=-1)\n",
    "    model.fit(X_train, y_train)\n",
    "    y_prob = model.predict_proba(X_test)\n",
    "\n",
    "    X_test['y_pred'] = y_prob[:,1]\n",
    "    results.append(X_test[['Origin', 'Subgroup', 'y_pred']])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.concat(results)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "conversion = {0: 'bed',\n",
    "              1: 'med',\n",
    "              2: 'sur',\n",
    "              3: 'cri'\n",
    "              }\n",
    "\n",
    "df.Subgroup = df.Subgroup.replace(conversion)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for s in df.Subgroup.unique():\n",
    "    for o in df.Origin.unique():\n",
    "        d = df[(df.Subgroup==s) & (df.Origin==o)]\n",
    "        d['y_pred'].to_csv(here() / f'data/processed/matrices/prob/{s}-melt-{o}-0-0.csv')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/make_melted.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pyprojroot import here"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "frames = list()\n",
    "\n",
    "for p in (here() / 'data/model/').glob('*.csv'):\n",
    "    origin = int(p.stem.split('-')[1])\n",
    "    \n",
    "    model = pd.read_csv(p, parse_dates=True, index_col='Datetime')\n",
    "    d = model.melt(id_vars=model.columns[4:], ignore_index=False)\n",
    "    d.variable = d.variable.str[-3:]\n",
    "    d = d.rename(columns={'value':'Crowding', 'variable':'Subgroup'})\n",
    "\n",
    "    d['Origin'] = origin\n",
    "\n",
    "    frames.append(d)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.concat(frames)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#df = df[df.Subgroup!='cri']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "conversion = {'bed':0,\n",
    "              'med':1,\n",
    "              'sur':2,\n",
    "              'cri':3\n",
    "              }\n",
    "\n",
    "df.Subgroup = df.Subgroup.replace(conversion)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df.to_csv(here() / 'data/interim/melted.csv')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/make_model_data.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pyprojroot import here\n",
    "\n",
    "from nutils import get_history\n",
    "\n",
    "import os\n",
    "\n",
    "# Set option to display all columns\n",
    "# pd.set_option('display.max_columns', None)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "tags": [
     "parameters"
    ]
   },
   "outputs": [],
   "source": [
    "ORIGIN = 8"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = pd.read_csv(here() / 'data/interim/data.csv', parse_dates=True, index_col='Datetime')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Targets\n",
    "mask = data.columns.str.startswith('Target-Q90')\n",
    "targets = data.loc[:,mask]\n",
    "\n",
    "targets =  data.loc[:,mask].groupby([data.index.date, data.index.hour]).first().unstack().T.groupby(level=0).sum().T\n",
    "targets = (targets>=3).astype(int)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Histories\n",
    "mask = data.columns.str.startswith('Target-Q90')\n",
    "histories = data.loc[:,mask]\n",
    "\n",
    "a = list()\n",
    "\n",
    "for c in histories.columns:\n",
    "    v = histories.loc[:,c]\n",
    "    m = get_history(v, 24*7, v.name)\n",
    "    a.append(m)\n",
    "\n",
    "histories = pd.concat(a, axis=1)\n",
    "histories = histories.iloc[ORIGIN::24, : ]\n",
    "histories.index = histories.index.date"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Calendar\n",
    "mask = data.columns.str.startswith('Calendar')\n",
    "calendar = data.loc[:,mask]\n",
    "calendar = calendar.resample('D').first()\n",
    "calendar.index = calendar.index.date"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Edor\n",
    "mask = data.columns.str.startswith('Target-Edor')\n",
    "edor = data.loc[:,mask]\n",
    "\n",
    "a = list()\n",
    "\n",
    "for c in edor.columns:\n",
    "    v = edor.loc[:,c]\n",
    "    m = get_history(v, 24*7, v.name)\n",
    "    a.append(m)\n",
    "\n",
    "edor = pd.concat(a, axis=1)\n",
    "edor = edor.iloc[ORIGIN::24, : ]\n",
    "edor.index = edor.index.date\n",
    "\n",
    "#edor = edor.groupby([edor.index.date, edor.index.hour]).first()\n",
    "#idx = pd.IndexSlice\n",
    "#edor = edor.loc[idx[:, :ORIGIN], :].unstack()\n",
    "#edor.columns = [x[0] + '_' + str(x[1]) for x in edor.columns.to_flat_index()]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Beds\n",
    "mask = data.columns.str.startswith('Beds')\n",
    "beds = data.loc[:,mask]\n",
    "beds = beds.groupby([beds.index.date, beds.index.hour]).first()\n",
    "\n",
    "idx = pd.IndexSlice\n",
    "beds = beds.loc[idx[:, :ORIGIN], :].unstack()\n",
    "beds.columns = beds.columns.to_flat_index()\n",
    "beds.columns = [x[0] + '_' + str(x[1]) for x in beds.columns.to_flat_index()]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Weather\n",
    "mask = data.columns.str.startswith('Weather')\n",
    "weather = data.loc[:,mask]\n",
    "weather = weather.resample('D').first()\n",
    "weather.index = weather.index.date"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Crowding\n",
    "c7 = targets.shift(7)\n",
    "c7.columns = [f'Crowding_{x}_{7}' for x in c7.columns]\n",
    "\n",
    "c14 = targets.shift(14)\n",
    "c14.columns = [f'Crowding_{x}_{14}' for x in c14.columns]\n",
    "\n",
    "crowding = pd.concat([c7, c14], axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = pd.concat([targets, histories, calendar, edor, beds, crowding, weather], axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data.index.name = 'Datetime'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "folder = here() / 'data/model/'\n",
    "\n",
    "if not os.path.exists(folder):\n",
    "    os.makedirs(folder)\n",
    "\n",
    "data.to_csv(folder / f'data-{ORIGIN}.csv')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/make_points.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "from pyprojroot import here\n",
    "import os\n",
    "\n",
    "\n",
    "for path in (here() / 'data/processed/matrices/prob').glob('*.csv'):\n",
    "    print(path)\n",
    "    \n",
    "    TARGET = path.stem.split('-')[0]\n",
    "    MODEL = path.stem.split('-')[1]\n",
    "    FS = path.stem.split('-')[2]\n",
    "    HPO = path.stem.split('-')[3]\n",
    "    FSE = path.stem.split('-')[4]\n",
    "\n",
    "    pred_name = f'{TARGET}-{MODEL}-{FS}-{HPO}-{FSE}'\n",
    "    \n",
    "    y_pred = pd.read_csv(here() / f'data/processed/matrices/prob/{pred_name}.csv', index_col='Datetime')\n",
    "    \n",
    "    bin = (y_pred>0.5).astype(int)\n",
    "\n",
    "    folder = here () / 'data/processed/matrices/point/'\n",
    "    if not os.path.exists(folder):\n",
    "        os.makedirs(folder)\n",
    "\n",
    "    bin.to_csv(folder /  f'{path.stem}.csv')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/make_raw_data.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pyprojroot import here\n",
    "data  = pd.read_csv('../../ed-mor/data/interim/resampled.csv')\n",
    "\n",
    "data = data.rename(columns={'Aikaleima':'Datetime',\n",
    "                     'EDOR makaavat' : 'Target:Edor_bed',\n",
    "                     'EDOR oper' : 'Target:Edor_sur',\n",
    "                     'EDOR ensi' : 'Target:Edor_cri',\n",
    "                     'EDOR kons' : 'Target:Edor_med'})\n",
    "\n",
    "data.to_csv(here() / 'data/raw/data.csv', index=False)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/make_targets.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pyprojroot import here\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = pd.read_csv(here() / 'data/raw/data.csv', parse_dates=True, index_col='Datetime')\n",
    "datah = data.copy()\n",
    "\n",
    "binh = (data >= 0.90).astype(int)\n",
    "binh.columns = binh.columns.str.replace('Edor', 'Q90')\n",
    "\n",
    "h = pd.concat([datah, binh], axis=1)\n",
    "h = h.resample('h').max()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "h.columns = h.columns.str.replace(':', '-')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "folder = here() / 'data/preprocessed/'\n",
    "\n",
    "if not os.path.exists(folder):\n",
    "    os.makedirs(folder)\n",
    "    \n",
    "h.to_csv(folder / 'targets.csv')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/make_true_matrices.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pyprojroot import here\n",
    "from nutils import make_true_matrix\n",
    "\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "tags": [
     "parameters"
    ]
   },
   "outputs": [],
   "source": [
    "TARGET = 'medical'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "target = f\"Target-Q90_{TARGET}\"\n",
    "\n",
    "path = here() / f'data/preprocessed/targets.csv'\n",
    "data = pd.read_csv(path, parse_dates=True, index_col='Datetime')\n",
    "y = data[target]\n",
    "\n",
    "# TODO: Is this the right way to calculate this? I recall that it might not be\n",
    "y = y.groupby([y.index.date, \n",
    "               y.index.hour]).first().unstack()\n",
    "\n",
    "y = y.iloc[:,8:]\n",
    "y.index.name = 'Datetime'\n",
    "true_matrix = (y.sum(axis=1)>=3).astype(int)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "name = f\"{TARGET}\"\n",
    "\n",
    "folder = here() / 'data/processed/true_matrices/'\n",
    "\n",
    "if not os.path.exists(folder):\n",
    "    os.makedirs(folder)\n",
    "\n",
    "true_matrix.to_csv(folder / f'{name}.csv')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/make_tsfeatures.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pyprojroot import here\n",
    "\n",
    "from tsfresh import extract_features, select_features\n",
    "from tsfresh.utilities.dataframe_functions import roll_time_series, impute\n",
    "\n",
    "import warnings\n",
    "warnings.filterwarnings('ignore')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "targets_d = pd.read_csv(here() / 'data/preprocessed/targets_d.csv', \n",
    "                       parse_dates=True, \n",
    "                       index_col='Datetime')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "y = targets_d['Target:Edor_bedoccupying']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def make_features(y):\n",
    "    \"\"\"\n",
    "    Generate tsfresh features for input vector y\n",
    "    \"\"\"\n",
    "    df = pd.DataFrame(y)\n",
    "    df['Id'] = 1\n",
    "    \n",
    "    rolled = roll_time_series(df, column_id='Id', min_timeshift=7, max_timeshift=7);\n",
    "    fs = extract_features(rolled, column_id='id', column_sort='sort')\n",
    "    impute(fs);\n",
    "    fs.index = y.index[7:]\n",
    "    filtered = select_features(fs, y.iloc[7:])\n",
    "    filtered.columns = filtered.columns.str.replace('Target', 'TSF')\n",
    "    filtered = filtered.round(3)\n",
    "    return filtered"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "mask = targets_d.columns.str.startswith('Target:Edor')\n",
    "targets = targets_d.loc[:,mask]\n",
    "\n",
    "feature_list = []\n",
    "\n",
    "for c in targets.columns:\n",
    "    y = targets[c]\n",
    "    features = make_features(y)\n",
    "    feature_list.append(features)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "features = pd.concat(feature_list, axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "features.to_csv(here() / 'data/preprocessed/features_d.csv')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/make_weather.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pyprojroot import here"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = pd.read_csv(here() / 'data/raw/weather-harmala.csv')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data.columns = data.columns.str.replace('Vuosi', 'year')\n",
    "data.columns = data.columns.str.replace('Kuukausi', 'month')\n",
    "data.columns = data.columns.str.replace('Päivä', 'day')\n",
    "data.columns = data.columns.str.replace('Aika [Paikallinen aika]', 'hour')\n",
    "\n",
    "data.hour = data.hour.str[:2].astype(int)\n",
    "datetime = pd.to_datetime(data[['year', 'month', 'day', 'hour']])\n",
    "\n",
    "data['Datetime'] = datetime"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = data.drop(columns=['year', 'month', 'day', 'hour'])\n",
    "data = data.drop(columns='Havaintoasema')\n",
    "data = data.drop(columns='Maanpintaminimi [°C]')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = data.set_index('Datetime')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = data.replace('-', None)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = data.resample('h').first()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = data.astype(float)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data.columns = data.columns.str.replace('Sademäärä ', 'Precipitation_')\n",
    "data.columns = data.columns.str.replace('Lumensyvyys ', 'Snow_depth_')\n",
    "data.columns = data.columns.str.replace('Ilman keskilämpötila ', 'Air_temp_mean_')\n",
    "data.columns = data.columns.str.replace('Ylin lämpötila ', 'Air_temp_max_')\n",
    "data.columns = data.columns.str.replace('Alin lämpötila ', 'Air_temp_min_')\n",
    "\n",
    "data.columns = data.columns.str.replace(']', '')\n",
    "data.columns = data.columns.str.replace('[', '')\n",
    "data.columns = data.columns.str.replace('°', '')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data.columns = ['Weather-'+x for x in data.columns]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data.to_csv(here() / 'data/preprocessed/weather.csv')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/nutils.py <==
import numpy as np
import pandas as pd
from scipy.stats import norm
from sklearn.metrics import roc_curve, auc

def get_history(series, history, name):
    """
    Take a series and generate history
    """
    vectors = []
    
    for h in range(history):
        v = series.shift(h)
        v.name = f'{name}_t-{h}'
        vectors.append(v)

    df = pd.concat(vectors, axis=1)
    df = df[df.columns[::-1]]
    
    return df

def make_true_matrix(y, h=1):
    """
    Make true matrix based on input vector.
    ----------
    Parameters
    y
        Target series
    h
        Horizons to generate 
    """
    trues = np.ones((len(y), h)) * np.nan

    for n, i in enumerate(y[:-h]):
        y_true = y[n:n+h]
        trues[n] = y_true

    columns = [f"t+{x+1}" for x in range(trues.shape[1])]
    
    result = pd.DataFrame(data=trues, 
                          index=y.index,
                          columns=columns)
    
    return result


colors = {
    'bed' : 'tab:blue',
    'med' : 'tab:red',
    'sur' : 'tab:orange',
    'cri' : 'tab:purple',
    'tuni:red' : '#CF2870',
    'tuni:green' : '#38B399',
    'tuni:yellow' : '#FEE349'
}


def bootstrap_auc(y_true, y_pred, n_boostrap=200):
    """
    """
    bootstrapped_scores = []
    
    for i in range(n_boostrap):
        indices = np.random.randint(0, len(y_pred), len(y_pred))
        
        fpr, tpr, thresholds = roc_curve(y_true[indices], y_pred[indices], pos_label=1)
        _auc = auc(fpr, tpr)
        bootstrapped_scores.append(_auc)
        
    bootstrapped_scores = np.array(bootstrapped_scores)
    sorted_scores = np.sort(bootstrapped_scores)
    
    confidence_lower = sorted_scores[int(0.05 * len(sorted_scores))]
    confidence_upper = sorted_scores[int(0.95 * len(sorted_scores))]
    
    return confidence_lower, confidence_upper

==> notebooks/plot_alerts.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pyprojroot import here"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = pd.read_excel(here() / 'data/raw/acuta-mopo-2023-06-07_2023-08-07.xlsx', \n",
    "                     parse_dates=True,\n",
    "                     names=['Alkoi', 'Loppui', 'Taso', 'Kommentti'])\n",
    "\n",
    "start = pd.to_datetime(data.Alkoi, utc=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "start.dt.hour.plot.hist(bins=24, edgecolor='k')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/plot_auc.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pyprojroot import here\n",
    "import matplotlib.pyplot as plt\n",
    "from sklearn.metrics import auc, roc_curve\n",
    "\n",
    "from colors import *\n",
    "\n",
    "from nutils import bootstrap_auc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, ax = plt.subplots(figsize=(4,4))\n",
    "\n",
    "auc_values = {}\n",
    "\n",
    "for path in (here() / 'data/processed/matrices/prob').glob('*-11-*.csv'):\n",
    "    \n",
    "    TARGET = path.stem.split('-')[0]\n",
    "    MODEL = path.stem.split('-')[1]\n",
    "    FS = path.stem.split('-')[2]\n",
    "    HPO = path.stem.split('-')[3]\n",
    "    FSE = path.stem.split('-')[4]\n",
    "\n",
    "    if MODEL=='guess' or TARGET=='cri':\n",
    "        continue\n",
    "    \n",
    "    pred_name = f'{TARGET}-{MODEL}-{FS}-{HPO}-{FSE}'\n",
    "    true_name = f'{TARGET}'\n",
    "    \n",
    "    y_true = pd.read_csv(here() / f'data/processed/true_matrices/{true_name}.csv', index_col='Datetime')\n",
    "    y_pred = pd.read_csv(here() / f'data/processed/matrices/prob/{pred_name}.csv', index_col='Datetime')\n",
    "\n",
    "    df = pd.concat([y_true, y_pred], axis=1).dropna()\n",
    "    y_true = df.iloc[:,0]\n",
    "    y_pred = df.iloc[:,1]\n",
    "\n",
    "    fpr, tpr, thresholds = roc_curve(y_true, y_pred)\n",
    "    _auc = auc(fpr, tpr)\n",
    "\n",
    "    lb, ub = bootstrap_auc(y_true, y_pred)\n",
    "    \n",
    "    ax.plot(fpr, tpr, \n",
    "            label=f\"{TARGET.capitalize()} {_auc:.2f} ({lb:.2f}-{ub:.2f})\", \n",
    "            color=c[TARGET])\n",
    "    \n",
    "    ax.set_xlim(0,1)\n",
    "    ax.set_ylim(0,1)\n",
    "    ax.legend(frameon=False);\n",
    "    #ax.legend(frameon=False)\n",
    "\n",
    "    ident = [0.0, 1.0]\n",
    "    ax.plot(ident,ident, ls='--', c='k', zorder=0, lw=.7)\n",
    "\n",
    "    ax.set_xlabel('FPR')\n",
    "    ax.set_ylabel('TPR')\n",
    "\n",
    "    auc_values[pred_name] = _auc\n",
    "\n",
    "plt.savefig(here() / 'output/plots/auc.png', dpi=300, bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/plot_aucorigin.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pyprojroot import here\n",
    "import matplotlib.pyplot as plt\n",
    "plt.rcParams['image.cmap'] = 'viridis'\n",
    "\n",
    "from sklearn.metrics import auc, roc_curve\n",
    "from colors import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "tags": [
     "parameters"
    ]
   },
   "outputs": [],
   "source": [
    "TARGET = 'bed'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, ax = plt.subplots(figsize=(3,3))\n",
    "\n",
    "auc_values = {}\n",
    "\n",
    "for path in (here() / 'data/processed/matrices/prob').glob(f'{TARGET}*.csv'):\n",
    "    \n",
    "    TARGET = path.stem.split('-')[0]\n",
    "    MODEL = path.stem.split('-')[1]\n",
    "    ORIGIN = path.stem.split('-')[2]\n",
    "    HPO = path.stem.split('-')[3]\n",
    "    FSE = path.stem.split('-')[4]\n",
    "\n",
    "    if MODEL=='guess':\n",
    "        continue\n",
    "    \n",
    "    pred_name = f'{TARGET}-{MODEL}-{ORIGIN}-{HPO}-{FSE}'\n",
    "    true_name = f'{TARGET}'\n",
    "    \n",
    "    y_true = pd.read_csv(here() / f'data/processed/true_matrices/{true_name}.csv', index_col='Datetime')\n",
    "    y_pred = pd.read_csv(here() / f'data/processed/matrices/prob/{pred_name}.csv', index_col='Datetime')\n",
    "\n",
    "    df = pd.concat([y_true, y_pred], axis=1).dropna()\n",
    "    y_true = df.iloc[:,0]\n",
    "    y_pred = df.iloc[:,1]\n",
    "\n",
    "    fpr, tpr, thresholds = roc_curve(y_true, y_pred)\n",
    "    _auc = auc(fpr, tpr)\n",
    "    \n",
    "    ax.plot(fpr, tpr, label=f\"{ORIGIN} {_auc.round(2):.2f}\", color=c[TARGET])\n",
    "    ax.set_xlim(0,1)\n",
    "    ax.set_ylim(0,1)\n",
    "\n",
    "    ident = [0.0, 1.0]\n",
    "    ax.plot(ident,ident, ls='--', c='k', zorder=0, lw=.7)\n",
    "\n",
    "    auc_values[pred_name] = _auc\n",
    "\n",
    "# Step 2: Retrieve handles and labels\n",
    "handles, labels = plt.gca().get_legend_handles_labels()\n",
    "\n",
    "# Step 3: Sort handles and labels (here, alphabetically by label)\n",
    "labels, handles = zip(*sorted(zip(labels, handles), key=lambda t: int(t[0].split(' ')[0])))\n",
    "\n",
    "# Step 4: Create the legend with the sorted handles and labels\n",
    "plt.legend(handles, labels, frameon=False, loc=4)\n",
    "\n",
    "plt.savefig(here() / f'output/plots/aucorigin-{TARGET}.png', dpi=300, bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/plot_balance.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pyprojroot import here\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "targets_d = pd.read_csv(here() / 'data/preprocessed/targets.csv', parse_dates=True, index_col='Datetime')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "mask = targets_d.columns.str.startswith('Target-Q90')\n",
    "crowding = targets_d.loc[:,mask]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = crowding.groupby(crowding.index.year).sum() / crowding.groupby(crowding.index.year).count()\n",
    "df = (df * 100).round(2)\n",
    "ax = df.T.plot.barh(edgecolor='k', lw=.5)\n",
    "\n",
    "ax.legend(frameon=False, bbox_to_anchor=(1,1));\n",
    "ax.set_axisbelow(True)\n",
    "ax.grid(ls='--')\n",
    "\n",
    "plt.savefig(here() / 'output/plots/balance.png', dpi=300, bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/plot_bars.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pyprojroot import here\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.ticker as ticker\n",
    "\n",
    "from colors import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = pd.read_csv(here() / 'data/interim/data.csv', parse_dates=True, index_col='Datetime')\n",
    "mask = data.columns.str.startswith('Target-Q90')\n",
    "targets = data.loc[:,mask]\n",
    "targets = targets.drop(columns='Target-Q90_cri')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "a = targets.groupby([targets.index.date, targets.index.hour]).sum().unstack()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#b = a.T.sum(axis=1).unstack().T\n",
    "b = ((a.T.sum(axis=1) / a.T.shape[1]).unstack().T * 100).round(0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "b = b[['Target-Q90_bed', 'Target-Q90_med', 'Target-Q90_sur']]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#for c in targets.columns:\n",
    "#    t = targets[c]\n",
    "#    a = t.groupby([t.index.date, t.index.hour]).sum().unstack()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "b"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, axs = plt.subplots(figsize=(10,4), ncols=3, sharey=True)\n",
    "\n",
    "for column, ax in zip(b.columns, axs):\n",
    "    t = column.split('_')[1]\n",
    "    ax.bar(b[column].index, b[column].values, width=1, edgecolor='k', color=c[t])\n",
    "    \n",
    "    ax.set_title(t.capitalize())\n",
    "    ax.set_xlabel('Hour');\n",
    "\n",
    "    ax.xaxis.set_minor_locator(ticker.FixedLocator([x for x in range(24)]))\n",
    "    ax.xaxis.set_major_locator(ticker.FixedLocator([0, 4, 8, 12, 16, 20]))\n",
    "    ax.grid(ls='--', lw=.5)\n",
    "    ax.set_axisbelow(True)\n",
    "    \n",
    "axs[0].set_ylabel('Proportion %');\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig(here() / 'output/plots/bars.png', dpi=300, bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/plot_beds-all.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pyprojroot import here\n",
    "import numpy as np\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.dates as mdates\n",
    "import matplotlib as mpl\n",
    "from matplotlib.colors import ListedColormap, LinearSegmentedColormap"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = pd.read_csv(here() / 'data/extra/beds-all.csv', \n",
    "                   index_col='Datetime',\n",
    "                   parse_dates=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# colors\n",
    "purple = (138/255, 97/255, 178/255)\n",
    "green = (59/255, 178/255, 154/255)\n",
    "red = (206/255, 48/255, 110/255)\n",
    "yellow = (255/255, 226/255, 98/255)\n",
    "dark_green = (28/255, 88/255, 77/255)\n",
    "blue = (120/255, 192/255, 232/255)\n",
    "\n",
    "\n",
    "beds = data.resample('h').first()\n",
    "\n",
    "# sort columns\n",
    "sorted_columns = beds.columns.sort_values(ascending=True)\n",
    "beds = beds[sorted_columns]\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(15,15))\n",
    "\n",
    "cmap = LinearSegmentedColormap.from_list(\"\", [\"white\", green, dark_green], N=10)\n",
    "#cmap.set_under([0.84, 0.19, 0.15, 1.00])\n",
    "newcolors = cmap(range(10))\n",
    "newcolors[0,:] = [206/255, 48/255, 110/255, 1.0]\n",
    "cmap = ListedColormap(newcolors)\n",
    "\n",
    "# datetime xaxis\n",
    "x_lims = beds.index[0], beds.index[-1]\n",
    "x_lims = mdates.date2num(x_lims)\n",
    "y_lims = 0, beds.shape[1]\n",
    "\n",
    "# Major ticks every 6 months.\n",
    "fmt_half_year = mdates.YearLocator()\n",
    "ax.xaxis.set_major_locator(fmt_half_year)\n",
    "\n",
    "# Minor ticks every month.\n",
    "fmt_month = mdates.MonthLocator()\n",
    "ax.xaxis.set_minor_locator(fmt_month)\n",
    "\n",
    "neg = ax.imshow(beds.T, extent = [x_lims[0], x_lims[1], y_lims[0], y_lims[1]], \n",
    "                 aspect='auto', cmap=cmap, vmax=10, vmin=0, interpolation='nearest');\n",
    "\n",
    "# yaxis fixes\n",
    "ax.yaxis.set_major_locator(plt.FixedLocator(range(data.shape[1])));\n",
    "ax.yaxis.set_major_formatter(plt.NullFormatter())\n",
    "ax.yaxis.tick_right()\n",
    "\n",
    "# center y_ticklabels\n",
    "ax.yaxis.set_minor_locator(plt.FixedLocator(np.arange(0.5, data.shape[1] + 0.5)));\n",
    "ax.yaxis.set_major_locator(plt.FixedLocator(range(data.shape[1])));\n",
    "ax.yaxis.set_minor_formatter(plt.FixedFormatter(beds.columns[::-1]))\n",
    "\n",
    "for tick in ax.yaxis.get_minor_ticks():\n",
    "    tick.tick1line.set_markersize(0)\n",
    "    tick.tick2line.set_markersize(0)\n",
    "    \n",
    "for tick in ax.yaxis.get_major_ticks():\n",
    "    tick.tick1line.set_markersize(0)\n",
    "    tick.tick2line.set_markersize(0)\n",
    "\n",
    "# xaxis fixed\n",
    "ax.xaxis_date()\n",
    "ax.xaxis.tick_bottom()\n",
    "\n",
    "#ax.set_title('Number of available beds')\n",
    "ax.set_xlabel('Time')\n",
    "\n",
    "cbar = fig.colorbar(neg, location='left', pad=.01, aspect=100);\n",
    "ax.grid(axis='both', c='k', lw=.5)\n",
    "\n",
    "# cbar fixes\n",
    "cbar.ax.yaxis.set_major_locator(plt.MultipleLocator(1))\n",
    "plt.savefig(here() / 'output/plots/beds-all.png', dpi=300, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, ax = plt.subplots(figsize=(5,5))\n",
    "\n",
    "beds.sum(axis=1).plot(ax=ax, lw=1);\n",
    "\n",
    "ax.set_ylabel('Vapaiden petipaikkojen kokonaismäärä');\n",
    "plt.savefig(here() / 'output/plots/uoma-all.png', dpi=300, bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/plot_beds.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pyprojroot import here\n",
    "import numpy as np\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.dates as mdates\n",
    "import matplotlib as mpl\n",
    "from matplotlib.colors import ListedColormap, LinearSegmentedColormap"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = pd.read_csv(here() / 'data/preprocessed/beds.csv', \n",
    "                   index_col='Datetime',\n",
    "                   parse_dates=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# colors\n",
    "purple = (138/255, 97/255, 178/255)\n",
    "green = (59/255, 178/255, 154/255)\n",
    "red = (206/255, 48/255, 110/255)\n",
    "yellow = (255/255, 226/255, 98/255)\n",
    "dark_green = (28/255, 88/255, 77/255)\n",
    "blue = (120/255, 192/255, 232/255)\n",
    "\n",
    "\n",
    "beds = data.resample('h').first()\n",
    "\n",
    "# sort columns\n",
    "sorted_columns = beds.columns.sort_values(ascending=True)\n",
    "beds = beds[sorted_columns]\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(12,5))\n",
    "\n",
    "cmap = LinearSegmentedColormap.from_list(\"\", [\"white\", green, dark_green], N=10)\n",
    "#cmap.set_under([0.84, 0.19, 0.15, 1.00])\n",
    "newcolors = cmap(range(10))\n",
    "newcolors[0,:] = [206/255, 48/255, 110/255, 1.0]\n",
    "cmap = ListedColormap(newcolors)\n",
    "\n",
    "# datetime xaxis\n",
    "x_lims = beds.index[0], beds.index[-1]\n",
    "x_lims = mdates.date2num(x_lims)\n",
    "y_lims = 0, beds.shape[1]\n",
    "\n",
    "# Major ticks every 6 months.\n",
    "fmt_half_year = mdates.YearLocator()\n",
    "ax.xaxis.set_major_locator(fmt_half_year)\n",
    "\n",
    "# Minor ticks every month.\n",
    "fmt_month = mdates.MonthLocator()\n",
    "ax.xaxis.set_minor_locator(fmt_month)\n",
    "\n",
    "neg = ax.imshow(beds.T, extent = [x_lims[0], x_lims[1], y_lims[0], y_lims[1]], \n",
    "                 aspect='auto', cmap=cmap, vmax=10, vmin=0, interpolation='nearest');\n",
    "\n",
    "# yaxis fixes\n",
    "ax.yaxis.set_major_locator(plt.FixedLocator(range(data.shape[1])));\n",
    "ax.yaxis.set_major_formatter(plt.NullFormatter())\n",
    "ax.yaxis.tick_right()\n",
    "\n",
    "# center y_ticklabels\n",
    "ax.yaxis.set_minor_locator(plt.FixedLocator(np.arange(0.5, data.shape[1] + 0.5)));\n",
    "ax.yaxis.set_major_locator(plt.FixedLocator(range(data.shape[1])));\n",
    "ax.yaxis.set_minor_formatter(plt.FixedFormatter(beds.columns[::-1]))\n",
    "\n",
    "for tick in ax.yaxis.get_minor_ticks():\n",
    "    tick.tick1line.set_markersize(0)\n",
    "    tick.tick2line.set_markersize(0)\n",
    "    \n",
    "for tick in ax.yaxis.get_major_ticks():\n",
    "    tick.tick1line.set_markersize(0)\n",
    "    tick.tick2line.set_markersize(0)\n",
    "\n",
    "# xaxis fixed\n",
    "ax.xaxis_date()\n",
    "ax.xaxis.tick_bottom()\n",
    "\n",
    "#ax.set_title('Number of available beds')\n",
    "ax.set_xlabel('Time')\n",
    "\n",
    "cbar = fig.colorbar(neg, location='left', pad=.01, aspect=50);\n",
    "ax.grid(axis='both', c='k', lw=.5)\n",
    "\n",
    "# cbar fixes\n",
    "cbar.ax.yaxis.set_major_locator(plt.MultipleLocator(1))\n",
    "plt.savefig(here() / 'output/plots/beds.png', dpi=300, bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/plot_calmap.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pyprojroot import here\n",
    "import calmap\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.colors import ListedColormap\n",
    "\n",
    "from colors import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "tags": [
     "parameters"
    ]
   },
   "outputs": [],
   "source": [
    "RESOLUTION = 'd'\n",
    "TARGET = 'med'\n",
    "MODEL = 'lgbm'\n",
    "FS = 'u'\n",
    "HPO = 0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "target = f'Target-Q90_{TARGET}'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = pd.read_csv(here() / 'data/interim/data.csv', parse_dates=True, index_col='Datetime')\n",
    "data = data['2018':'2019']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "y = data[target].resample('D').sum() >= 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "r = (245/255, 50/255, 88/255)\n",
    "lr = (251/255, 181/255, 175/255)\n",
    "cmap = ListedColormap(['white', c[TARGET]])\n",
    "\n",
    "ax = calmap.calendarplot(\n",
    "    y,\n",
    "    fig_kws=dict(figsize=(8,3)), \n",
    "    yearlabel_kws=dict(color='k', fontsize=14, style='normal'),\n",
    "    edgecolor='k',\n",
    "    linewidth=.1,\n",
    "    cmap=cmap\n",
    "    );\n",
    "\n",
    "plt.savefig(here() / f'output/plots/calmap-{TARGET}.png', bbox_inches='tight', dpi=300)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/plot_cohorts.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pyprojroot import here\n",
    "import matplotlib.pyplot as plt\n",
    "import shap\n",
    "import joblib\n",
    "\n",
    "from colors import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "TARGET = 'bed'\n",
    "origin = 11\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "hpo_indicator = 0\n",
    "fs_indicator = 0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "name = f'lgbm-{hpo_indicator}-{fs_indicator}'\n",
    "path = here() / f'data/processed/models/{name}.pkl'\n",
    "model = joblib.load(path)\n",
    "model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = pd.read_csv(here() / f'data/interim/melted.csv', index_col='Datetime')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "X = data.drop(columns='Crowding')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "explainer = shap.TreeExplainer(model, X)\n",
    "shap_values = explainer(X)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "subgroup = [shap_values[x, 'Subgroup'].data for x in range(shap_values.shape[0])]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "conversion = {0:'Bed', 1:'Med', 2:'Sur', 3:'Cri'}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "subgroup = [conversion[x] for x in subgroup]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.colors import LinearSegmentedColormap\n",
    "import numpy as np\n",
    "\n",
    "# Define the colors for the colormap\n",
    "colors = ['#ff0000', '#00ff00', '#0000ff', '#ffff00']  # Red, Green, Blue, Yellow\n",
    "\n",
    "# Create the custom colormap\n",
    "custom_cmap = LinearSegmentedColormap.from_list('custom_cmap', colors)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "shap.plots.bar(shap_values.cohorts(subgroup).abs.mean(0), show=False)\n",
    "plt.savefig(here() / 'output/plots/cohorts.png', dpi=300, bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/plot_distribution_hourly.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pyprojroot import here\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = pd.read_csv(here() / 'data/preprocessed/targets-h.csv', index_col='Datetime', parse_dates=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "mask = data.columns.str.startswith('Target:Q90')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = data.loc[:,mask]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "v = data.iloc[:,0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "v.sum()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "v.index.date"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "mat = v.groupby([v.index.date, v.index.hour]).sum().unstack()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "mat.sum(axis=1).plot.hist(edgecolor='k', lw=.5, bins=12)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "mat"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.imshow(mat.head(60), interpolation='nearest', aspect='auto');"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "prop = mat.sum() / mat.shape[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "(prop * 100)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/plot_edor-example.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pyprojroot import here\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "from colors import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tunigreen = [0.231372549, 0.698039216, 0.603921569]\n",
    "tunired = [0.807843137, 0.188235294, 0.431372549]\n",
    "tunipink = [0.964705882, 0.831372549, 0.882352941]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = pd.read_csv(here() / 'data/interim/data.csv', index_col='Datetime', parse_dates=True)\n",
    "y = data['Target-Edor_med']\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(5,5))\n",
    "\n",
    "t = 24*2\n",
    "lineb = y.iloc[t:t+24]\n",
    "\n",
    "line1 = lineb.copy()\n",
    "line1.iloc[:9] = None\n",
    "\n",
    "line2 = lineb.copy()\n",
    "line2 = [None, None, None, None, None, None, None, None,\n",
    "         0.47, 0.58, 0.58, 0.75, 0.8, 0.85, 0.88, 0.88,\n",
    "         0.85, 0.80, 0.75, 0.65, 0.60, 0.55, 0.45, 0.40]\n",
    "line2 = pd.Series(data=line2, index=line1.index)\n",
    "\n",
    "lineb.iloc[10:] = None\n",
    "lineb.plot(ax=ax, color='k', label='History')\n",
    "line1.plot(ax=ax, color=tuni_red, label='Reactive');\n",
    "line2.plot(ax=ax, color=tuni_green, label='Proactive')\n",
    "\n",
    "ax.set_ylim([0,1.6])\n",
    "ax.fill_between(x=line1.index, y1=0.9, y2=1.6, color=tuni_red_01);\n",
    "ax.fill_between(x=line1.index, y1=0, y2=0.9, color='white');\n",
    "\n",
    "ax.axvline(lineb.index[8], c='k', ls='--', lw=1)\n",
    "ax.axvline(lineb.index[12], c='k', ls='--', lw=1)\n",
    "\n",
    "ax.grid(which='both', ls='--')\n",
    "ax.set_xlabel('Time')\n",
    "ax.set_ylabel('EDOR')\n",
    "\n",
    "ax.legend();\n",
    "\n",
    "plt.savefig(here() / 'output/plots/edor-example.png', dpi=300, bbox_inches='tight', transparent=True)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/plot_errormap.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pyprojroot import here\n",
    "import calmap\n",
    "from matplotlib.colors import ListedColormap\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "from colors import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "tags": [
     "parameters"
    ]
   },
   "outputs": [],
   "source": [
    "TARGET = 'med'\n",
    "MODEL = 'lgbm'\n",
    "ORIGIN = 12\n",
    "HPO = 0\n",
    "FS = 0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "pred_name = f'{TARGET}-{MODEL}-{ORIGIN}-{HPO}-{FS}'\n",
    "true_name = f'{TARGET}'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "path = here() / f'data/processed/true_matrices/{true_name}.csv'\n",
    "y_true = pd.read_csv(path, parse_dates=True, index_col='Datetime').iloc[:,0]\n",
    "\n",
    "path = here() / f'data/processed/matrices/point/{pred_name}.csv'\n",
    "y_pred = pd.read_csv(path, parse_dates=True, index_col='Datetime').iloc[:,0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.DataFrame({'y_true': y_true, 'y_pred':y_pred})\n",
    "df = df.dropna().astype(bool)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = df.loc['2019']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df.loc[df.y_pred & df.y_true, 'result'] = 1 # TP\n",
    "df.loc[df.y_pred & ~df.y_true, 'result'] = 2 # FP\n",
    "df.loc[~df.y_pred & ~df.y_true, 'result'] = 3 # TN\n",
    "df.loc[~df.y_pred & df.y_true, 'result'] = 4 # FN"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df.result = df.result.fillna(0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "r = (245/255, 50/255, 88/255)\n",
    "lr = (251/255, 181/255, 175/255)\n",
    "cmap = ListedColormap([tuni_green, tuni_red_02, tuni_green_02, tuni_red])\n",
    "\n",
    "ax = calmap.calendarplot(\n",
    "    df.result,\n",
    "    fig_kws=dict(figsize=(8,3)), \n",
    "    yearlabel_kws=dict(color='k', fontsize=14, style='normal'),\n",
    "    edgecolor='k',\n",
    "    linewidth=.1,\n",
    "    cmap=cmap\n",
    "    );\n",
    "\n",
    "plt.savefig(here() / f'output/plots/errormap-{pred_name}.png', dpi=300, bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/plot_f1.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pyprojroot import here\n",
    "import numpy as np\n",
    "from sklearn.metrics import f1_score\n",
    "import matplotlib.pyplot as plt\n",
    "from colors import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, ax = plt.subplots(figsize=(4,4))\n",
    "\n",
    "auc_values = {}\n",
    "\n",
    "for path in (here() / 'data/processed/matrices/prob').glob('*-12-*.csv'):\n",
    "    \n",
    "    TARGET = path.stem.split('-')[0]\n",
    "    MODEL = path.stem.split('-')[1]\n",
    "    FS = path.stem.split('-')[2]\n",
    "    HPO = path.stem.split('-')[3]\n",
    "    FSE = path.stem.split('-')[4]\n",
    "\n",
    "    if MODEL=='guess' or TARGET=='cri':\n",
    "        continue\n",
    "    \n",
    "    pred_name = f'{TARGET}-{MODEL}-{FS}-{HPO}-{FSE}'\n",
    "    true_name = f'{TARGET}'\n",
    "    \n",
    "    y_true = pd.read_csv(here() / f'data/processed/true_matrices/{true_name}.csv', index_col='Datetime')\n",
    "    y_pred = pd.read_csv(here() / f'data/processed/matrices/prob/{pred_name}.csv', index_col='Datetime')\n",
    "\n",
    "    df = pd.concat([y_true, y_pred], axis=1).dropna()\n",
    "    y_true = df.iloc[:,0]\n",
    "    y_pred = df.iloc[:,1]\n",
    "\n",
    "    scores = []\n",
    "    x = np.linspace(0,1,100)\n",
    "    for i in x:\n",
    "        y_thr = y_pred > i\n",
    "        f1 = f1_score(y_true, y_thr)\n",
    "        scores.append(f1)\n",
    "    \n",
    "    ax.plot(x, scores, label=f\"{TARGET}-{FS}\", color=c[TARGET])\n",
    "    ax.set_xlim(0,1)\n",
    "    ax.set_ylim(0,1)\n",
    "    ax.legend(frameon=False);\n",
    "    #ax.legend(frameon=False)\n",
    "    ax.axvline(0.5, ls='--', c='k', lw=.5)\n",
    "    #ax.axhline(0.7, ls='--', c='k', lw=.5)\n",
    "    ident = [0.0, 1.0]\n",
    "    \n",
    "    ax.set_xlabel('Threshold')\n",
    "    ax.set_ylabel('F1 score')\n",
    "    \n",
    "    ax.grid(ls='--', lw=.5)\n",
    "    ax.set_axisbelow(True)\n",
    "    #ax.plot(ident,ident, ls='--', c='k', zorder=0, lw=.7)\n",
    "\n",
    "plt.savefig(here() / 'output/plots/f1.png', dpi=300, bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/plot_heatmap.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "from pyprojroot import here\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.dates as mdates\n",
    "from matplotlib.colors import ListedColormap\n",
    "\n",
    "from colors import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "tags": [
     "parameters"
    ]
   },
   "outputs": [],
   "source": [
    "TARGET = 'bed'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = pd.read_csv(here() / 'data/preprocessed/targets.csv', \n",
    "                   index_col='Datetime', \n",
    "                   parse_dates=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "series = data[f'Target-Q90_{TARGET}']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "mat = series.groupby([series.index.date, \n",
    "                      series.index.hour]).first().unstack()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, ax = plt.subplots(figsize=(3,5))\n",
    "\n",
    "num = 30\n",
    "\n",
    "x_lims = [0, 24]\n",
    "y_lims = [0, num]\n",
    "\n",
    "cmap = ListedColormap(['white', c[TARGET]])\n",
    "\n",
    "ax.imshow(mat.head(30), \n",
    "          cmap=cmap, \n",
    "          extent=[x_lims[0], x_lims[1], y_lims[1], y_lims[0]],\n",
    "          aspect='auto',\n",
    "          origin='upper');\n",
    "\n",
    "ax.yaxis_date()\n",
    "ax.set_xlabel('Hour')\n",
    "ax.set_ylabel('Day')\n",
    "\n",
    "# Major and minor tick locators for dates\n",
    "ax.yaxis.set_major_locator(mdates.WeekdayLocator())\n",
    "ax.yaxis.set_minor_locator(mdates.DayLocator())\n",
    "\n",
    "# Formatters for major and minor ticks\n",
    "ax.yaxis.set_major_formatter(mdates.DateFormatter('%b %d'))\n",
    "ax.yaxis.set_minor_formatter(mdates.DateFormatter('%d'))\n",
    "\n",
    "ax.xaxis.set_minor_locator(plt.FixedLocator(range(24)));\n",
    "\n",
    "ax.grid(c='k', lw=.5, which='both')\n",
    "plt.savefig(here() / f'output/plots/heatmap-{TARGET}.png', \n",
    "            dpi=300, \n",
    "            bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/plot_importance.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import joblib\n",
    "import shap\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "from pyprojroot import here\n",
    "\n",
    "from colors import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "target = 'med'\n",
    "origin = 8\n",
    "hpo_indicator = 0\n",
    "fs_indicator = 0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "model = joblib.load(here() / f'data/processed/models/lgbm-{origin}-{hpo_indicator}-{fs_indicator}.pkl')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "a = pd.Series(model.feature_importances_, index=model.feature_name_)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "a.sort_values(ascending=True).tail(20).plot.barh(color=c[target], width=0.8)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/plot_pie.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pyprojroot import here\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "from nutils import colors"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "TARGET = 'medical'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = pd.read_csv(here() / 'data/preprocessed/targets-h.csv', parse_dates=True, index_col='Datetime')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "y = data[f'Target:Q90_{TARGET}']\n",
    "y = y[~y.index.weekday.isin([6,7])]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "y.sum() / y.shape[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "shift = pd.Series(y.index.hour, index=y.index)\n",
    "shift = shift.replace(dict.fromkeys([8, 9, 10, 11, 12, 13, 14, 15, 16], 'Morning'))\n",
    "shift = shift.replace(dict.fromkeys([17, 18, 19, 20, 21, 22, 23], 'Evening'))\n",
    "shift = shift.replace(dict.fromkeys([0, 1, 2, 3, 4, 5, 6, 7], 'Night'))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "y.groupby(shift).sum() / y.groupby(shift).count()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "mat = y.groupby([y.index.date, y.index.hour]).first().unstack()\n",
    "a = mat.sum(axis=1).value_counts().sort_index()\n",
    "\n",
    "b = pd.Series(index=['0 h', '1-2 h', '3-13 h'], data = [a[0], a[1:3].sum(), a[3:].sum()])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, ax = plt.subplots(figsize=(4,4))\n",
    "\n",
    "circle = plt.Circle((0, 0), \n",
    "                    radius=0.7,\n",
    "                    edgecolor='black', \n",
    "                    lw=1,\n",
    "                    facecolor='white',\n",
    "                    )\n",
    "  \n",
    "b.plot.pie(ax=ax, \n",
    "           wedgeprops={'edgecolor':'k'},\n",
    "           colors=[colors['tuni:green'], colors['tuni:yellow'], colors['tuni:red']],\n",
    "           autopct='%1.0f%%',\n",
    "           pctdistance=.5\n",
    "           )\n",
    "\n",
    "ax.add_patch(circle);\n",
    "\n",
    "plt.savefig(here() / f'output/plots/pie-{TARGET}.png', dpi=300, bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/plot_prcurve.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pyprojroot import here\n",
    "from sklearn.metrics import precision_recall_curve, auc\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "from colors import *\n",
    "\n",
    "from nutils import bootstrap_auc\n",
    "\n",
    "import warnings\n",
    "warnings.filterwarnings('ignore')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, ax = plt.subplots(figsize=(4,4))\n",
    "\n",
    "auc_values = {}\n",
    "\n",
    "for path in (here() / 'data/processed/matrices/prob').glob('*-11-*.csv'):\n",
    "    \n",
    "    TARGET = path.stem.split('-')[0]\n",
    "    MODEL = path.stem.split('-')[1]\n",
    "    ORIGIN = path.stem.split('-')[2]\n",
    "    FS = path.stem.split('-')[3]\n",
    "    HPO = path.stem.split('-')[4]\n",
    "    \n",
    "    pred_name = f'{TARGET}-{MODEL}-{ORIGIN}-{FS}-{HPO}'\n",
    "    true_name = f'{TARGET}'\n",
    "\n",
    "    if TARGET=='cri':\n",
    "        continue\n",
    "    \n",
    "    y_true = pd.read_csv(here() / f'data/processed/true_matrices/{true_name}.csv', index_col='Datetime')\n",
    "    y_pred = pd.read_csv(here() / f'data/processed/matrices/prob/{pred_name}.csv', index_col='Datetime')\n",
    "\n",
    "    df = pd.concat([y_true, y_pred], axis=1).dropna()\n",
    "    y_true = df.iloc[:,0]\n",
    "    y_pred = df.iloc[:,1]\n",
    "\n",
    "    precision, recall, _ = precision_recall_curve(y_true, y_pred, pos_label=1)\n",
    "    _auc = auc(recall, precision)\n",
    "\n",
    "    lb, ub = bootstrap_auc(y_true, y_pred)\n",
    "\n",
    "    ls = '-'\n",
    "    GUESS = 'Pred'\n",
    "    if MODEL=='guess':\n",
    "        GUESS = 'Guess'\n",
    "        ls = (0, (1, 5))\n",
    "    \n",
    "    ax.plot(recall, precision, \n",
    "            label=f\"{TARGET.capitalize()} {GUESS} {_auc:.2f} ({lb:.2f}-{ub:.2f})\", \n",
    "            color=c[TARGET],\n",
    "            ls=ls)\n",
    "    \n",
    "    ax.set_xlim(0,1)\n",
    "    ax.set_ylim(0,1)\n",
    "    #ax.legend(frameon=False, bbox_to_anchor=(1,1));\n",
    "\n",
    "    ax.set_xlabel('Recall')\n",
    "    ax.set_ylabel('Precision')\n",
    "    \n",
    "    auc_values[pred_name] = _auc\n",
    "    \n",
    "    # Get, reorder and set labels\n",
    "    handles, labels = plt.gca().get_legend_handles_labels()\n",
    "    handles_labels = list(zip(handles, labels))\n",
    "    handles_labels.sort(key=lambda hl: hl[1])\n",
    "    handles, labels = zip(*handles_labels)\n",
    "    ax.legend(handles, labels, frameon=False, bbox_to_anchor=(1, 0.5))\n",
    "\n",
    "\n",
    "\n",
    "plt.savefig(here() / 'output/plots/prcurve.png', dpi=300, bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/plot_sankey.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pysankey import sankey\n",
    "\n",
    "from pyprojroot import here\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = pd.read_csv('~/fun/ed-smr/data/processed/data.csv', index_col='Ilmoittautumishetki', parse_dates=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data['Jatkopaikka'][~data.Jatkopaikka.isin(['Sairaala', 'Koti'])] = 'Muut'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "year2019 = data['2019':'2019']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "year2019.Jatkopaikka.value_counts() / year2019.shape[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "year2019.Jatkopaikka.value_counts()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "colorDict = {\n",
    "    'KONS':'#f71b1b',\n",
    "    'ENSI':'#1b7ef7',\n",
    "    'OPER':'#f3f71b',\n",
    "    'AULA':'#12e23f',\n",
    "    'Koti':'#12e23f',\n",
    "    'Sairaala':'#f71b1b',\n",
    "    'Muut':'#f78c1b'\n",
    "}\n",
    "\n",
    "sankey(\n",
    "    year2019['Ryhmä'], year2019['Jatkopaikka'], \n",
    "    fontsize=12, colorDict=colorDict\n",
    ")\n",
    "\n",
    "plt.savefig(here() / 'output/plots/sankey.png', dpi=300, bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/plot_sankey_02.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import plotly.graph_objects as go\n",
    "\n",
    "#Creating the Sankey figure\n",
    "fig = go.Figure(data=[go.Sankey(\n",
    "    #Basic styling options\n",
    "    node = dict(\n",
    "    pad = 15,\n",
    "    thickness = 20,#Tells the width of the node\n",
    "    line = dict(color=\"black\", width = 0.5),#Node border settings\n",
    "    #(width & color)\n",
    "    color = \"blue\"#Node color \n",
    "    ),\n",
    "    #Main attributes are the lists, if you have these figured out you #can make a Sankey.\n",
    "    link = dict(\n",
    "    source = [0,0,1,1,2,2],#Contains info of origin of link\n",
    "    target = [1,1,0,2,0,1],#Contains info about which link to join\n",
    "    value = [1,1,1,2,1,1]#Contains relative sizes(width) of links\n",
    "    ))])\n",
    "\n",
    "#Adding a title & showing the figure (Optional)\n",
    "fig.update_layout(title_text=\"Basic Sankey Diagram\", font_size=10)\n",
    "fig.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "a = {\n",
    "    'AULA': 1,\n",
    "    'KONS': 2,\n",
    "    'OPER' : 3,\n",
    "    'ACUTA': 4,\n",
    "    'KIIVO' : 5,\n",
    "    'Elektviinen' : 6,\n",
    "    'ESHVOS': 7,\n",
    "    'PTHVOS' : 8,\n",
    "    'Koti': 9,\n",
    "    'TEHPA' : 10,\n",
    "    'Kotihoito': 11,\n",
    "    \n",
    "    }"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "b = [\n",
    "    ['ACUTA', 'ESHVOS', 100],\n",
    "    ['ACUTA', 'PTHVOS', 16],\n",
    "    ['ACUTA', 'Koti', 68],\n",
    "    ['KIIVO', 'PTHVOS', 32],\n",
    "    ['KIIVO', 'Koti', 68],\n",
    "    ['KIIVO', 'ACUTA', 10],\n",
    "    ['ESHVOS', 'Koti', 40],\n",
    "    ['ESHVOS', 'Kotihoito', 10],\n",
    "    ['ESHVOS', 'PTHVOS', 50],\n",
    "    ['PTHVOS', 'TEHPA', 40],\n",
    "    ['PTHVOS', 'Koti', 80],\n",
    "    ['PTHVOS', 'Kotihoito', 10]\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "b = pd.DataFrame(b, columns=['source', 'target', 'width'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "[a[x] for x in b.target]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import plotly.graph_objects as go\n",
    "\n",
    "#Creating the Sankey figure\n",
    "fig = go.Figure(data=[go.Sankey(\n",
    "    #Basic styling options\n",
    "    node = dict(\n",
    "      #pad = 15,\n",
    "      #thickness = 15,\n",
    "      #line = dict(color = \"black\", width = 0.5),\n",
    "      label = [x for x in b.target]\n",
    "      #color =  data['data'][0]['node']['color']\n",
    "    ),\n",
    "    #Main attributes are the lists, if you have these figured out you #can make a Sankey.\n",
    "    link = dict(\n",
    "    source = [a[x] for x in b.source], #Contains info of origin of link\n",
    "    target = [a[x] for x in b.target], #Contains info about which link to join\n",
    "    value = [x for x in b.width] #Contains relative sizes(width) of links\n",
    "    ))])\n",
    "\n",
    "#Adding a title & showing the figure (Optional)\n",
    "fig.update_layout(title_text=\"Basic Sankey Diagram\", font_size=10)\n",
    "fig.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import plotly.graph_objects as go\n",
    "import urllib, json\n",
    "\n",
    "url = 'https://raw.githubusercontent.com/plotly/plotly.js/master/test/image/mocks/sankey_energy.json'\n",
    "response = urllib.request.urlopen(url)\n",
    "data = json.loads(response.read())\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data['data'][0]['node']['label']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "# override gray link colors with 'source' colors\n",
    "opacity = 0.4\n",
    "# change 'magenta' to its 'rgba' value to add opacity\n",
    "data['data'][0]['node']['color'] = ['rgba(255,0,255, 0.8)' if color == \"magenta\" else color for color in data['data'][0]['node']['color']]\n",
    "data['data'][0]['link']['color'] = [data['data'][0]['node']['color'][src].replace(\"0.8\", str(opacity))\n",
    "                                    for src in data['data'][0]['link']['source']]\n",
    "\n",
    "fig = go.Figure(data=[go.Sankey(\n",
    "    valueformat = \".0f\",\n",
    "    valuesuffix = \"TWh\",\n",
    "    # Define nodes\n",
    "    node = dict(\n",
    "      pad = 15,\n",
    "      thickness = 15,\n",
    "      line = dict(color = \"black\", width = 0.5),\n",
    "      label =  data['data'][0]['node']['label'],\n",
    "      color =  data['data'][0]['node']['color']\n",
    "    ),\n",
    "    # Add links\n",
    "    link = dict(\n",
    "      source =  data['data'][0]['link']['source'],\n",
    "      target =  data['data'][0]['link']['target'],\n",
    "      value =  data['data'][0]['link']['value'],\n",
    "      label =  data['data'][0]['link']['label'],\n",
    "      color =  data['data'][0]['link']['color']\n",
    "))])\n",
    "\n",
    "fig.update_layout(title_text=\"Energy forecast for 2050<br>Source: Department of Energy & Climate Change, Tom Counsell via <a href='https://bost.ocks.org/mike/sankey/'>Mike Bostock</a>\",\n",
    "                  font_size=10)\n",
    "fig.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/plot_shap.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pyprojroot import here\n",
    "import matplotlib.pyplot as plt\n",
    "import shap\n",
    "import joblib\n",
    "\n",
    "from colors import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "tags": [
     "parameters"
    ]
   },
   "outputs": [],
   "source": [
    "TARGET = 'bed'\n",
    "origin = 11\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "hpo_indicator = 0\n",
    "fs_indicator = 0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "name = f'lgbm-{hpo_indicator}-{fs_indicator}'\n",
    "path = here() / f'data/processed/models/{name}.pkl'\n",
    "model = joblib.load(path)\n",
    "model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = pd.read_csv(here() / f'data/interim/melted.csv', index_col='Datetime')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "X = data.drop(columns='Crowding')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "explainer = shap.TreeExplainer(model)\n",
    "explanation = explainer(X)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "shap_values = explainer.shap_values(X)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.DataFrame(shap_values, index=X.index, columns=X.columns)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "top = df.abs().mean().sort_values(ascending=True).tail(10)\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(7,2.5))\n",
    "top.plot.barh(width=.8, ax=ax, color=c[TARGET])\n",
    "\n",
    "ax.grid(ls='--', lw=0.5)\n",
    "ax.set_axisbelow(True)\n",
    "ax.set_xlabel('Mean |SHAP| value')\n",
    "\n",
    "#for item in ([ax.title, ax.xaxis.label, ax.yaxis.label] +\n",
    "#             ax.get_xticklabels() + ax.get_yticklabels()):\n",
    "#    item.set_fontsize(14)\n",
    "\n",
    "plt.savefig(here() / f'output/plots/shap.png', dpi=300, bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/plot_threshold.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pyprojroot import here\n",
    "import matplotlib.pyplot as plt\n",
    "from sklearn.metrics import auc, roc_curve, confusion_matrix, f1_score\n",
    "\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, axs = plt.subplots(figsize=(7,14), ncols=2, nrows=4, sharey=True)\n",
    "\n",
    "loc_dict = {'bedoccupying': 0,\n",
    "            'medical': 1,\n",
    "            'surgical': 2,\n",
    "            'critical': 3}\n",
    "\n",
    "for path in (here() / 'data/processed/matrices/prob').glob('*-a-1.csv'):\n",
    "\n",
    "    RESOLUTION = path.stem.split('-')[0]\n",
    "    TARGET = path.stem.split('-')[1]\n",
    "    MODEL = path.stem.split('-')[2]\n",
    "    FS = path.stem.split('-')[3]\n",
    "    HPO = path.stem.split('-')[4]\n",
    "\n",
    "    if MODEL=='sn':\n",
    "        continue\n",
    "    \n",
    "    pred_name = f'{RESOLUTION}-{TARGET}-{MODEL}-{FS}-{HPO}'\n",
    "    true_name = f'{RESOLUTION}-{TARGET}'\n",
    "    \n",
    "    y_true = pd.read_csv(here() / f'data/processed/true_matrices/{true_name}.csv', index_col='Datetime')\n",
    "    y_pred = pd.read_csv(here() / f'data/processed/matrices/prob/{pred_name}.csv', index_col='Datetime')\n",
    "\n",
    "    df = pd.concat([y_true, y_pred], axis=1).dropna()\n",
    "    y_true = df.iloc[:,0]\n",
    "    y_pred = df.iloc[:,1]\n",
    "\n",
    "    fpr, tpr, thresholds = roc_curve(y_true, y_pred)\n",
    "    _auc = auc(fpr, tpr)\n",
    "    \n",
    "    auc1 = axs[loc_dict[TARGET], 1]\n",
    "    auc1.plot(fpr, tpr, label=f\"{path.stem} {_auc.round(2)}\")\n",
    "    auc1.set_xlim(0,1)\n",
    "    auc1.set_ylim(0,1)\n",
    "\n",
    "    ident = [0.0, 1.0]\n",
    "    auc1.plot(ident,ident, ls='--', c='k', zorder=0, lw=.7)\n",
    "    auc1.legend()\n",
    "    \n",
    "    sensitivities = []\n",
    "    specificities = []\n",
    "    f1_scores = []\n",
    "    youdens_js = []\n",
    "    \n",
    "    for thr in thresholds:\n",
    "        y_point = y_pred>thr\n",
    "        # F1 \n",
    "        f1_scores += [f1_score(y_true, y_point)]\n",
    "\n",
    "        cm = confusion_matrix(y_true, y_point)\n",
    "\n",
    "        TN = cm[0][0]\n",
    "        FN = cm[1][0]\n",
    "        TP = cm[1][1]\n",
    "        FP = cm[0][1]\n",
    "\n",
    "        # Sensitivity, hit rate, recall, or true positive rate\n",
    "        sensitivity = TP/(TP+FN)\n",
    "        sensitivities.append(sensitivity)\n",
    "        \n",
    "        # Specificity or true negative rate\n",
    "        specificity = TN/(TN+FP)\n",
    "        specificities.append(specificity)\n",
    "\n",
    "        youdens_s = sensitivity + specificity - 1\n",
    "        youdens_js.append(youdens_s)\n",
    "        \n",
    "    ax0 = axs[loc_dict[TARGET], 0]\n",
    "    ax0.plot(sensitivities, label='sensitivity')\n",
    "    ax0.plot(specificities, label='specificity')\n",
    "    ax0.plot(f1_scores, label='f1')\n",
    "    ax0.plot(youdens_js, label='youdens j')\n",
    "    \n",
    "    ax0.set_ylim([0,1])\n",
    "    ax0.legend()\n",
    "\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig(here() / 'output/plots/threshold.png', dpi=300, bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/tab_data.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pyprojroot import here"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = pd.read_csv(here() / 'data/interim/melted.csv', parse_dates=True, index_col='Datetime')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "description = data.describe().T.round(2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "cols = [(x[0]+1, x[1]) for x in enumerate(data.columns)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "description.columns = description.columns.str.replace('%', '\\%')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "description.index = description.index.str.replace('_', ' ')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "description.to_latex(\n",
    "    buf=here() / 'output/tables/data.tex',\n",
    "    float_format='%.2f',\n",
    "    position='H',\n",
    "    caption='Description of the input data'\n",
    ")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/tab_duration.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pyprojroot import here"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = pd.read_csv(here() / 'data/preprocessed/targets.csv', \n",
    "                   index_col='Datetime', \n",
    "                   parse_dates=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "mask = data.columns.str.startswith('Target:Q90')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "matrix = data.loc[:,mask]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "TARGET = 'bedoccupying'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "targets = ['med', 'bed', 'sur']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "a = list()\n",
    "\n",
    "for target in targets:\n",
    "    series = series = data[f'Target-Q90_{target}']\n",
    "    mat = series.groupby([series.index.date, \n",
    "                        series.index.hour]).first().unstack()\n",
    "    mask = mat.sum(axis=1) != 0\n",
    "    mat = mat.loc[mask]\n",
    "    hours = mat.sum(axis=1)\n",
    "    a.append(hours.describe())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.concat(a, axis=1)\n",
    "df.columns = targets\n",
    "df = df.round(2)\n",
    "\n",
    "df.index = df.index.str.replace('%', '\\%')\n",
    "\n",
    "df.to_latex(\n",
    "    buf=here() / 'output/tables/duration.tex',\n",
    "    float_format='%.2f',\n",
    "    position='H',\n",
    "    caption='Distribution of crowding durations during days when even one day was crowded')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/tab_incorrects.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pyprojroot import here"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "RESOLUTION = 'd'\n",
    "TARGET = 'bedoccupying'\n",
    "MODEL = 'lgbm'\n",
    "FS = 'a'\n",
    "HPO = 0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "pred_name = f'{RESOLUTION}-{TARGET}-{MODEL}-{FS}-{HPO}'\n",
    "true_name = f'{RESOLUTION}-{TARGET}'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "path = here() / f'data/processed/true_matrices/{true_name}.csv'\n",
    "y_true = pd.read_csv(path, parse_dates=True, index_col='Datetime').iloc[:,0]\n",
    "\n",
    "path = here() / f'data/processed/matrices/point/{pred_name}.csv'\n",
    "y_pred = pd.read_csv(path, parse_dates=True, index_col='Datetime').iloc[:,0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.DataFrame({'y_true': y_true, 'y_pred':y_pred})\n",
    "df = df.dropna().astype(bool)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df.loc[df.y_pred & df.y_true, 'result'] = 1 # TP\n",
    "df.loc[df.y_pred & ~df.y_true, 'result'] = 2 # FN\n",
    "#df.loc[~df.y_pred & ~df.y_true, 'result'] = 3 # TN\n",
    "df.loc[~df.y_pred & df.y_true, 'result'] = 4 # FP"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fn = df[df.result==2]\n",
    "fp = df[df.result==4]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fn.index"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/tab_metrics.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "acd2178e-1463-46d1-914e-86007da2b134",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pyprojroot import here\n",
    "from pathlib import Path\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "from sklearn.metrics import f1_score, confusion_matrix, precision_recall_curve, auc, roc_curve\n",
    "\n",
    "from nutils import bootstrap_auc\n",
    "\n",
    "import warnings\n",
    "warnings.filterwarnings('ignore')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7f62d23e-6e0c-4cd8-9d83-b4f91125aa2f",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "results = []\n",
    "\n",
    "for path in Path(here() / 'data/processed/matrices/point').glob('*.csv'):\n",
    "    result = {}\n",
    "\n",
    "    \n",
    "    target = path.stem.split('-')[0]\n",
    "    model = path.stem.split('-')[1]\n",
    "    origin = path.stem.split('-')[2]\n",
    "    fs = path.stem.split('-')[3]\n",
    "    hpo = path.stem.split('-')[4]\n",
    "    name = f'{target}-{model}-{origin}-{fs}-{hpo}'\n",
    "    result['name'] = name\n",
    "\n",
    "    if target=='cri' or model=='guess':\n",
    "        continue\n",
    "\n",
    "    pred_name = f'{target}-{model}-{origin}-{fs}-{hpo}'\n",
    "    true_name = f'{target}'\n",
    "\n",
    "    true_path = f'data/processed/true_matrices/{true_name}.csv'\n",
    "    y_true = pd.read_csv(here() / true_path, parse_dates=True, index_col='Datetime')\n",
    "    \n",
    "    y_pred = pd.read_csv(path, parse_dates=True, index_col='Datetime').iloc[:,0]\n",
    "    idx = y_pred.dropna().index.intersection(y_true.dropna().index)\n",
    "    \n",
    "    y_pred = y_pred.loc[idx]\n",
    "    y_true = y_true.loc[idx]\n",
    "\n",
    "        \n",
    "    # F1 \n",
    "    result['F1'] = f1_score(y_true, y_pred)\n",
    "\n",
    "    cm = confusion_matrix(y_true, y_pred)\n",
    "\n",
    "    TN = cm[0][0]\n",
    "    FN = cm[1][0]\n",
    "    TP = cm[1][1]\n",
    "    FP = cm[0][1]\n",
    "\n",
    "    # Sensitivity, hit rate, recall, or true positive rate\n",
    "    result['TPR'] = TP/(TP+FN)\n",
    "    \n",
    "    # Specificity or true negative rate\n",
    "    result['TNR'] = TN/(TN+FP) \n",
    "    \n",
    "    # Precision or positive predictive value\n",
    "    result['PPV'] = TP/(TP+FP)\n",
    "    \n",
    "    # Negative predictive value\n",
    "    result['NPV'] = TN/(TN+FN)\n",
    "    \n",
    "    # Fall out or false positive rate\n",
    "    result['FPR'] = FP/(FP+TN)\n",
    "    \n",
    "    # False negative rate\n",
    "    result['FNR'] = FN/(TP+FN)\n",
    "    \n",
    "    # False discovery rate\n",
    "    FDR = FP/(TP+FP)\n",
    "\n",
    "    # Overall accuracy\n",
    "    result['ACC'] = (TP+TN)/(TP+FP+FN+TN)\n",
    "\n",
    "    result['FrPos'] = (y_true.sum() / y_true.shape[0]).values[0]\n",
    "\n",
    "    # AUROC\n",
    "    y_true = pd.read_csv(here() / f'data/processed/true_matrices/{true_name}.csv', index_col='Datetime')\n",
    "    y_pred = pd.read_csv(here() / f'data/processed/matrices/prob/{pred_name}.csv', index_col='Datetime')\n",
    "\n",
    "    df = pd.concat([y_true, y_pred], axis=1).dropna()\n",
    "    y_true = df.iloc[:,0]\n",
    "    y_pred = df.iloc[:,1]\n",
    "\n",
    "    fpr, tpr, thresholds = roc_curve(y_true, y_pred)\n",
    "    _auc = auc(fpr, tpr)\n",
    "\n",
    "    # CI\n",
    "    lb, ub = bootstrap_auc(y_true, y_pred)\n",
    "\n",
    "    result['AUROC'] = f'{_auc:.2f} ({lb:.2f}-{ub:.2f})'\n",
    "\n",
    "    # PRAUC\n",
    "    y_true = pd.read_csv(here() / f'data/processed/true_matrices/{true_name}.csv', index_col='Datetime')\n",
    "    y_pred = pd.read_csv(here() / f'data/processed/matrices/prob/{pred_name}.csv', index_col='Datetime')\n",
    "\n",
    "    df = pd.concat([y_true, y_pred], axis=1).dropna()\n",
    "    y_true = df.iloc[:,0]\n",
    "    y_pred = df.iloc[:,1]\n",
    "\n",
    "    precision, recall, _ = precision_recall_curve(y_true, y_pred, pos_label=1)\n",
    "    _auc = auc(recall, precision)\n",
    "\n",
    "    lb, ub = bootstrap_auc(y_true, y_pred)\n",
    "\n",
    "    result['PRAUC'] = f'{_auc:.2f} ({lb:.2f}-{ub:.2f})'\n",
    "\n",
    "    results.append(result)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7f5cf3e2",
   "metadata": {},
   "outputs": [],
   "source": [
    "table = pd.DataFrame(results).round(2)\n",
    "table = table.sort_values(by='name')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fb168d39",
   "metadata": {},
   "outputs": [],
   "source": [
    "table[['Target', 'model', 'Origin', 'fs', 'hpo']] = table.name.str.split('-', expand=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "92ce6cc2",
   "metadata": {},
   "outputs": [],
   "source": [
    "table = table[['Target', 'Origin', 'F1', 'TPR', 'TNR', 'PPV', 'NPV', 'FPR', 'FNR', 'ACC', 'AUROC', 'PRAUC']]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "21e7a136",
   "metadata": {},
   "outputs": [],
   "source": [
    "table.Origin = table.Origin.astype(int)\n",
    "table = table.sort_values(by=['Target', 'Origin'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "727fc2e5",
   "metadata": {},
   "outputs": [],
   "source": [
    "table.Target = table.Target.str.capitalize()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "680ffec9",
   "metadata": {},
   "outputs": [],
   "source": [
    "table.Target = table.Target.replace({'Bed':'Bedoccupying', 'Med':'Medical', 'Sur':'Surgical'})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b7c24d43",
   "metadata": {},
   "outputs": [],
   "source": [
    "table.to_latex(\n",
    "    buf=here() / 'output/tables/metrics.tex',\n",
    "    float_format='%.2f',\n",
    "    position='H',\n",
    "    caption='''\n",
    "    Binary performance metrics of the model at different forecast origins and sections. \n",
    "    TPR = true positive rate, TNR = true negative rate, \n",
    "    PPV = positive predictive value,\n",
    "    NPV = negative predictive value,\n",
    "    FPR = false positive rate,\n",
    "    FNR = false negative rate,\n",
    "    ACC = accuracy,\n",
    "    AUROC = area under the receiver operating characteristics.\n",
    "    AUROC 95\\% confidence intervals in parenthesis.''',\n",
    "    index=False,\n",
    "    label='tab:metrics',\n",
    ")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> notebooks/tab_runtime.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c0e565a3-b66c-4305-971f-1a41beb58e29",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pyprojroot import here\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "#from nutils import name_mask"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c7f1c29a-fb6e-4cf0-a4b6-5737503e33a9",
   "metadata": {},
   "outputs": [],
   "source": [
    "path = here() / 'logs/logger'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "bc1c2ffd-527e-4427-a8b5-3f1a14f3c0d0",
   "metadata": {},
   "outputs": [],
   "source": [
    "results = list()\n",
    "\n",
    "for p in path.glob('h*.log'):\n",
    "    \n",
    "    result = dict()\n",
    "    \n",
    "    # names\n",
    "    stem = p.stem.split('-')\n",
    "    result['resolution'] = stem[0]\n",
    "    result['target'] = stem[1]\n",
    "    result['model'] = stem[2]\n",
    "    result['fs'] = stem[3]\n",
    "    result['hpo'] = stem[4]\n",
    "   # result['fse'] = stem[5]\n",
    "    \n",
    "    # parse\n",
    "    \n",
    "    try:\n",
    "        table = pd.read_csv(p, sep=r'\\\\t', engine='python', names=['column'])\n",
    "        table = table.column.str.split(' - ', expand=True)\n",
    "        table.columns = ['timestamp', 'message']\n",
    "        table.timestamp = pd.to_datetime(table.timestamp)\n",
    "        result['ts_start'] = table.timestamp.iloc[0]\n",
    "    except Exception as error:\n",
    "        continue\n",
    "    \n",
    "    try:\n",
    "        row = table[table.message == 'Starting hyperparameter optimisation as requested']\n",
    "        result['ts_hpo_start'] = row.timestamp.iloc[0]\n",
    "    except Exception as error:\n",
    "        result['ts_hpo_start'] = table.timestamp.iloc[0]\n",
    "        \n",
    "    try:\n",
    "        row = table[table.message == 'Fitting the model for the first time']\n",
    "        result['ts_fit_start'] = row.timestamp.iloc[0]\n",
    "    except Exception as error:\n",
    "        result['ts_fit_start'] = None\n",
    "    \n",
    "    try:\n",
    "        row = table[table.message == 'Starting backtesting on the test set']\n",
    "        result['ts_backtest_start'] = row.timestamp.iloc[0]\n",
    "    except Exception as error:\n",
    "        result['ts_backtest_start'] = None\n",
    "    \n",
    "    try:\n",
    "        row = table[table.message == 'Results persisted']\n",
    "        result['ts_ready'] = row.timestamp.iloc[0]\n",
    "    except Exception as error:\n",
    "        result['ts_ready'] = None\n",
    "    \n",
    "    \n",
    "    results.append(result)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "96495760-50cc-4ba6-b8f9-db3390f38eff",
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.DataFrame(results)\n",
    "df['name'] = df['target'] + '-' + df['model'] + '-' + df['fs'] + '-' + df['hpo']\n",
    "df = df.set_index('name')\n",
    "\n",
    "df['delta_total'] = (df.ts_ready - df.ts_start)\n",
    "df['delta_hpo'] = (df.ts_fit_start - df.ts_hpo_start)\n",
    "df['delta_fit'] = (df.ts_backtest_start - df.ts_fit_start)\n",
    "df['delta_backtest'] = (df.ts_ready - df.ts_backtest_start)\n",
    "\n",
    "df.delta_total = df.delta_total.apply(lambda x: x.seconds / (60 * 60))\n",
    "df.delta_hpo = df.delta_hpo.apply(lambda x: x.seconds / (60 * 60))\n",
    "df.delta_backtest = df.delta_backtest.apply(lambda x: x.seconds / (60 * 60))\n",
    "df.delta_fit = df.delta_fit.apply(lambda x: x.seconds / (60 * 60))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b6ee68b4-ff56-4a3c-aec4-a68872e1c10f",
   "metadata": {},
   "outputs": [],
   "source": [
    "view = df[['delta_hpo', 'delta_fit', 'delta_backtest']]\n",
    "view['delta_total'] = view.sum(axis=1)\n",
    "view = view.sort_values(by='delta_total')\n",
    "view.drop(columns='delta_total', inplace=True)\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "view.plot.barh(stacked=True, width=.8, edgecolor='k', lw=.5, ax=ax);\n",
    "ax.set_xlabel('Runtime (h)');\n",
    "ax.legend(loc=4);\n",
    "#ax.set_xscale('log')\n",
    "plt.savefig(here() / 'output/plots/runtime.jpg', dpi=300, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1ad10183-03cb-4639-9e0e-2987e518f509",
   "metadata": {},
   "outputs": [],
   "source": [
    "table = df[['model', 'fs', 'hpo', 'delta_hpo', 'delta_fit', 'delta_backtest', 'delta_total']]\n",
    "table['delta_total'] = table[['delta_hpo', 'delta_fit', 'delta_backtest']].sum(axis=1)\n",
    "#table['delta_total'].fillna(0, inplace=True)\n",
    "table = table[table.hpo=='1']\n",
    "table = table.reset_index()\n",
    "table = table.drop(columns=['name', 'hpo'])\n",
    "table.model = table.model.replace(name_mask)\n",
    "table = table.rename(columns={\n",
    "    'delta_fit' : 'Fit', \n",
    "    'delta_backtest': 'Backtest',\n",
    "    'delta_total' : 'Total',\n",
    "    'delta_hpo' : 'HPO',\n",
    "    'model' : 'Model',\n",
    "    'fs':'FS'})\n",
    "\n",
    "table = table.sort_values('Total')\n",
    "#table = table.round(2)\n",
    "table.FS = table.FS.str.upper()\n",
    "table['Name'] = table.Model + '-' + table.FS\n",
    "table = table.set_index('Name')\n",
    "table = table.drop(columns=['Model', 'FS'])\n",
    "\n",
    "#table.loc['Total'] = table.sum()\n",
    "table = table\n",
    "table = table.round(2)\n",
    "#table.replace(0.0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "584f37f9-6b17-4a81-9478-0dba7df8352e",
   "metadata": {},
   "outputs": [],
   "source": [
    "table = table.replace(0.00, '<0.01')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "94bf83ce-2beb-4923-a4bc-7562d82be522",
   "metadata": {},
   "outputs": [],
   "source": [
    "hw = ['CPU', 'CPU', 'CPU', 'CPU', 'GPU2', 'CPU', 'GPU1', 'GPU1', 'GPU1', 'CPU', 'GPU2']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d7e7042d-382c-4c7c-94e8-4d7dc59f4bd5",
   "metadata": {},
   "outputs": [],
   "source": [
    "table['Accelerator'] = hw"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "87620365-c271-4ac3-8b5c-9ef9e2964667",
   "metadata": {},
   "outputs": [],
   "source": [
    "table = table.drop(['SN-U', 'HWAM-U', 'HWDM-U', 'ARIMA-U'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "25e8cf18-f469-4bec-8538-9d79cdf70a21",
   "metadata": {},
   "outputs": [],
   "source": [
    "table.to_latex(\n",
    "    buf=here() / 'output/tables/runtime.tex',\n",
    "    column_format='rccccc',\n",
    "    label='tab:runtime',\n",
    "    caption='Computational cost measured in walltime hours for hyperparameter optimisation (HPO),\\\n",
    "        parameter estimation and backtesting in minutes. CPU=Intel Xeon Cascade Lake 2,1 GHz,\\\n",
    "        GPU1=Nvidia Volta V100, GPU2=Nvidia Ampere A100',\n",
    "    position='H',\n",
    "    index=True,\n",
    "    na_rep='-'\n",
    ")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> notebooks/tab_studies.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pyprojroot import here\n",
    "import joblib\n",
    "studies = []\n",
    "\n",
    "for path in (here() / 'data/processed/studies').glob('*.pkl'):\n",
    "    study = joblib.load(str(path))\n",
    "    params = study.best_params\n",
    "    params['num_trials'] = len(study.trials)\n",
    "    params['best_number'] = study.best_trial.number\n",
    "    params['name'] = path.stem.split('-')[1]\n",
    "    studies.append(params)\n",
    "\n",
    "df = pd.DataFrame(studies)\n",
    "df = df.set_index('name').T.round(2)\n",
    "df.index = df.index.str.replace('_', ' ')\n",
    "\n",
    "df.to_latex(\n",
    "    buf=here() / 'output/tables/studies.tex',\n",
    "    float_format='%.2f',\n",
    "    position='H',\n",
    "    caption='Selected hyperparameters')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/test_native_lgbm.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from pyprojroot import here\n",
    "\n",
    "from lightgbm import LGBMClassifier\n",
    "from sklearn.metrics import auc, roc_curve, f1_score, log_loss\n",
    "\n",
    "from tqdm import tqdm\n",
    "import numpy as np\n",
    "\n",
    "import shap\n",
    "\n",
    "import optuna"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = pd.read_csv(here() / 'data/preprocessed/targets.csv', index_col='Datetime', parse_dates=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "tags": [
     "parameters"
    ]
   },
   "outputs": [],
   "source": [
    "TARGET = 'med'\n",
    "HPO = 0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "y = data[f'Target:Q90_{TARGET}']\n",
    "y = y.groupby([y.index.date, \n",
    "               y.index.hour]).first().unstack()\n",
    "y = y.iloc[:,8:]\n",
    "y = (y.sum(axis=1)>=3).astype(int)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_history(series, history, name):\n",
    "    \"\"\"\n",
    "    \"\"\"\n",
    "    vectors = []\n",
    "    \n",
    "    for h in range(history):\n",
    "        v = series.shift(h)\n",
    "        v.name = f'{name}_t-{h}'\n",
    "        vectors.append(v)\n",
    "\n",
    "    df = pd.concat(vectors, axis=1)\n",
    "    df = df[df.columns[::-1]]\n",
    "    \n",
    "    return df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "edor = data[f'Target:Edor_{TARGET}']\n",
    "history_edor = get_history(edor, 8, name='edor')\n",
    "history_edor = history_edor.iloc[8::24]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "targets = data.columns[data.columns.str.startswith('Target')]\n",
    "\n",
    "histories = list()\n",
    "\n",
    "for t in targets:\n",
    "    v = data[t]\n",
    "    history = get_history(v, 8, name=v.name)\n",
    "    histories.append(history)\n",
    "\n",
    "histories = pd.concat(histories, axis=1)\n",
    "histories = histories.iloc[8::24]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#crowding = data[f'Target:Q90_{TARGET}']\n",
    "#history_crowding = get_history(crowding, 24, name='crowding')\n",
    "#history_crowding = history_crowding.iloc[8::24]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "dayofweek = pd.Series(history_edor.index.day_of_week, name='dayofweek', index=history_edor.index)\n",
    "month = pd.Series(history_edor.index.month, name='month', index=history_edor.index)\n",
    "\n",
    "#fin_holidays = holidays.FIN()\n",
    "#is_holiday = [x in fin_holidays for x in X.index]\n",
    "#is_holiday = pd.Series(data = is_holiday, index=X.index)\n",
    "#X['Holiday'] = is_holiday.astype(int)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "X = pd.concat([history_edor, dayofweek, month], axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "X.index = X.index.date"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#crowding_t1 = y.shift(1)\n",
    "#crowding_t1.name = 'crowding_t-1'\n",
    "\n",
    "crowding_t7 = y.shift(7)\n",
    "crowding_t7.name = 'crowding_t-7'\n",
    "\n",
    "crowding_t14 = y.shift(14)\n",
    "crowding_t14.name = 'crowding_t-14'\n",
    "\n",
    "X = pd.concat([X, crowding_t7, crowding_t14], axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "X.columns = X.columns.str.replace('Target:' ,'')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Expanding window"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "class Objective(object):\n",
    "    \n",
    "    def __init__(self, y_train, y_val, X_train, X_val):\n",
    "        self.y_train = y_train\n",
    "        self.y_val = y_val\n",
    "        self.X_train = X_train\n",
    "        self.X_val = X_val\n",
    "\n",
    "    def __call__(self, trial):\n",
    "        params = {}\n",
    "\n",
    "        params['num_leaves'] = trial.suggest_int('num_leaves', 15, 186)\n",
    "        params['learning_rate'] = trial.suggest_categorical(\"learning_rate\", [1e-5, 1e-4, 1e-3, 1e-2, 1e-1])\n",
    "        params['n_estimators'] = trial.suggest_int('n_estimators', 50, 100)\n",
    "        params['min_child_samples'] = trial.suggest_int('min_child_samples', 10, 120)\n",
    "        params['subsample'] = trial.suggest_float('subsample', 0.1, 1.00)\n",
    "        params['history'] = trial.suggest_int('history', 1, self.y_train.shape[0])\n",
    "\n",
    "        model = LGBMClassifier(class_weight='balanced', \n",
    "                               verbose=-1,\n",
    "                               num_leaves=params['num_leaves'],\n",
    "                               learning_rate=params['learning_rate'],\n",
    "                               n_estimators=params['n_estimators'],\n",
    "                               min_child_samples=params['min_child_samples'],\n",
    "                               subsample=params['subsample'])\n",
    "\n",
    "        model.fit(self.X_train.iloc[-params['history']:], \n",
    "                  self.y_train.iloc[-params['history']:])\n",
    "        \n",
    "        #model.fit(self.X_train, self.y_train)\n",
    "\n",
    "        y_pred = model.predict(self.X_val)\n",
    "        error = log_loss(self.y_val, y_pred)\n",
    "        \n",
    "        return error"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "window = 365\n",
    "val_size = 30\n",
    "steps = y.shape[0] - window - 1\n",
    "\n",
    "y_probs = list()\n",
    "y_trues = list()\n",
    "indices = list()\n",
    "\n",
    "model = LGBMClassifier(class_weight='balanced', verbose=-1)\n",
    "\n",
    "y_train, y_val = y.iloc[ : window-val_size], y.iloc[window-val_size : window]\n",
    "X_train, X_val = X.iloc[ : window-val_size], X.iloc[window-val_size : window]\n",
    "\n",
    "params = {\n",
    "        'lags' : 28,\n",
    "        'num_leaves' : 31,\n",
    "        'learning_rate' : 0.1,\n",
    "        'n_estimators' : 100,\n",
    "        'subsample_for_bin' : 200_000,\n",
    "        'min_child_samples' : 20,\n",
    "        'subsample' : 1.0\n",
    "    }\n",
    "\n",
    "if HPO==1:\n",
    "    objective = Objective(y_train, y_val, X_train, X_val)\n",
    "    study = optuna.create_study(direction='minimize')\n",
    "    study.enqueue_trial(params)\n",
    "    study.optimize(objective, n_trials=100)\n",
    "    params = study.best_trial.params\n",
    "\n",
    "for step in tqdm(range(steps)):\n",
    "    X_train = X.iloc[ : step+window-val_size]\n",
    "    y_train = y.iloc[ : step+window-val_size]\n",
    "\n",
    "    X_val = X.iloc[ step+window-val_size : step+window]\n",
    "    y_val = y.iloc[ step+window-val_size : step+window]\n",
    "\n",
    "    if HPO==2:\n",
    "        objective = Objective(y_train, y_val, X_train, X_val)\n",
    "        study = optuna.create_study(direction='minimize')\n",
    "        study.enqueue_trial(params)\n",
    "        study.optimize(objective, n_trials=100)\n",
    "        params = study.best_trial.params\n",
    "\n",
    "    X_test = X.iloc[step+window+1]\n",
    "    y_test = y.iloc[step+window+1]\n",
    "\n",
    "    model = LGBMClassifier(class_weight='balanced', \n",
    "                           verbose=-1,\n",
    "                            num_leaves=params['num_leaves'],\n",
    "                            learning_rate=params['learning_rate'],\n",
    "                            n_estimators=params['n_estimators'],\n",
    "                            min_child_samples=params['min_child_samples'],\n",
    "                            subsample=params['subsample'])\n",
    "\n",
    "    X_train_val = pd.concat([X_train, X_val])\n",
    "    y_train_val = pd.concat([y_train, y_val])\n",
    "\n",
    "    if 'history' in params.keys():\n",
    "        model.fit(X_train_val.iloc[-params['history']:], \n",
    "                y_train_val.iloc[-params['history']:])\n",
    "    else:\n",
    "        model.fit(X_train_val, y_train_val)\n",
    "    \n",
    "    #model.fit(X_train_val, y_train_val)\n",
    "    y_prob = model.predict_proba(X_test.values.reshape(1,-1))\n",
    "    \n",
    "    y_probs.append(y_prob[0])\n",
    "    y_trues.append(y_test)\n",
    "\n",
    "    indices.append(X_test.name)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "y_probs = pd.Series(np.array(y_probs)[:,1], index=indices)\n",
    "y_trues = np.array(y_trues)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fpr, tpr, thresholds = roc_curve(y_trues, y_probs)\n",
    "_auc = auc(fpr, tpr)\n",
    "_auc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "f1_score(y_trues, y_probs>=0.5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "y_trues.sum() / y_trues.shape[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "y_probs.index.name = 'Datetime'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "y_probs.to_csv(here() / f'data/processed/matrices/prob/h-{TARGET}-lgbm-a-{HPO}.csv')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Importance"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "X_train, X_test = X.iloc[:365], X.iloc[365:]\n",
    "y_train, y_test = y.iloc[:365], y.iloc[365:]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "explainer = shap.TreeExplainer(model)\n",
    "shap_values = explainer.shap_values(X_test)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "shap_values"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "shap.summary_plot(shap_values, X_test)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebooks/test_native_lgbm_eetu.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from sklearn.model_selection import train_test_split\n",
    "from sklearn.metrics import precision_score, recall_score, accuracy_score\n",
    "from lightgbm import LGBMClassifier\n",
    "\n",
    "from pyprojroot import here"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Load the data\n",
    "data = pd.read_csv(here() / 'data/preprocessed/targets-d.csv')\n",
    "\n",
    "# Replace special characters in column names\n",
    "data.columns = data.columns.str.replace('[{}:,\"]', '-', regex=True)\n",
    "\n",
    "# Convert the 'Datetime' column to datetime\n",
    "data['Datetime'] = pd.to_datetime(data['Datetime'])\n",
    "\n",
    "# Extract features from the 'Datetime' column\n",
    "data['Year'] = data['Datetime'].dt.year\n",
    "data['Month'] = data['Datetime'].dt.month\n",
    "data['Day'] = data['Datetime'].dt.day\n",
    "\n",
    "# Now you can drop the original 'Datetime' column\n",
    "data = data.drop('Datetime', axis=1)\n",
    "\n",
    "# Get all columns with 'Target-' prefix\n",
    "target_cols = data.filter(regex='^Target-', axis=1).columns\n",
    "\n",
    "# Drop these columns\n",
    "X = data.drop(target_cols, axis=1)\n",
    "y = data['Target-Q90_bedoccupying']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Split the data into training and testing sets\n",
    "X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Create and train the LGBM classifier model with parameters\n",
    "model = LGBMClassifier(\n",
    "    boosting_type='dart',\n",
    "    num_leaves=31,\n",
    "    max_depth=-1,\n",
    "    learning_rate=0.1,\n",
    "    n_estimators=100,\n",
    "    subsample_for_bin=200000,\n",
    "    objective=None,\n",
    "    class_weight=None,\n",
    "    min_split_gain=0.0,\n",
    "    min_child_weight=0.001,\n",
    "    min_child_samples=20,\n",
    "    subsample=1.0,\n",
    "    subsample_freq=0,\n",
    "    colsample_bytree=1.0,\n",
    "    reg_alpha=0.0,\n",
    "    reg_lambda=0.0,\n",
    "    random_state=None,\n",
    "    n_jobs=-1,\n",
    "    silent=True,\n",
    "    importance_type='split'\n",
    ")\n",
    "\n",
    "# Fit the model to the training data\n",
    "model.fit(X_train, y_train)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Make predictions on the test set\n",
    "y_pred = model.predict(X_test)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Calculate precision, recall, and accuracy\n",
    "precision = precision_score(y_test, y_pred)\n",
    "recall = recall_score(y_test, y_pred)\n",
    "accuracy = accuracy_score(y_test, y_pred)\n",
    "\n",
    "print(\"Precision:\", precision)\n",
    "print(\"Recall:\", recall)\n",
    "print(\"Accuracy:\", accuracy)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from sklearn.metrics import roc_auc_score\n",
    "\n",
    "# Calculate the AUC\n",
    "auc = roc_auc_score(y_test, y_pred)\n",
    "print(\"AUC:\", auc)\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> scripts/models/lgbm.py <==
import optuna
from optuna.integration import LightGBMPruningCallback

from darts.models import LightGBMClassifier
from darts.metrics import mae, f1, logloss
from lightgbm import early_stopping
from optuna.samplers import TPESampler

import numpy as np
import logging

def get_categorical_future_covariates():
    """
    """
    gfc = ['Calendar:Month', 
           'Calendar:Weekday', 
           'Calendar:Holiday'
           ]
    return gfc

def build_fit(
    y_train, 
    y_val, 
    pc_train, 
    fc_train, 
    pc_val, 
    fc_val,
    params,
    args,
    **kwargs
    ):
    """
    """

    esc = early_stopping(args.patience, verbose=True)
    callbacks = []

    if 'LighGBMPruningCallback' in params.keys():
        pruner = params['LighGBMPruningCallback']
        callbacks.append(pruner)

    model = LightGBMClassifier(
        lags=params['lags'],
        lags_past_covariates=params['lags'] if pc_train is not None else None,
        lags_future_covariates=(params['lags'], 1) if fc_train is not None else None,
        num_leaves=params['num_leaves'], 
        learning_rate=params['learning_rate'], 
        n_estimators=params['n_estimators'],
        min_child_samples=params['min_child_samples'], 
        subsample=params['subsample'],
        random_state=args.randomstate,
        categorical_future_covariates=get_categorical_future_covariates() if fc_train is not None else None,
        output_chunk_length=args.output_chunk_length,
        scale_pos_weight=args.scale_pos_weight
    )
    
    
    # train the model
    model.fit(
        series=y_train,
        future_covariates=fc_train if model.supports_future_covariates else None, 
        past_covariates=pc_train if model.supports_past_covariates else None,
        val_series=y_val,
        val_future_covariates=fc_val if model.supports_future_covariates else None,
        val_past_covariates=pc_val if model.supports_past_covariates else None,
        callbacks=callbacks
    )

    return model


class Objective(object):
    """
    """
    def __init__(self, y_train, y_val, pc_train, fc_train, pc_val, fc_val, args):
        self.y_train = y_train
        self.y_val = y_val
        self.pc_train = pc_train
        self.fc_train = fc_train
        self.pc_val = pc_val
        self.fc_val = fc_val
        self.args = args

    def __call__(self, trial):

        params = {}

        params['lags'] = trial.suggest_categorical('lags', [7, 14, 21, 28])
        params['num_leaves'] = trial.suggest_int('num_leaves', 15, 186)
        params['learning_rate'] = trial.suggest_categorical("learning_rate", [1e-5, 1e-4, 1e-3, 1e-2, 1e-1])
        params['n_estimators'] = trial.suggest_int('n_estimators', 50, 100)
        params['min_child_samples'] = trial.suggest_int('min_child_samples', 10, 120)
        params['subsample'] = trial.suggest_float('subsample', 0.1, 1.00)

        # build and train the model with these hyper-parameters:
        model = build_fit(
            y_train=self.y_train,
            y_val=self.y_val,
            pc_train=self.pc_train,
            pc_val=self.pc_val,
            fc_train=self.fc_train,
            fc_val=self.fc_val,
            params=params,
            args=self.args
        )

        pc = self.pc_train.append(self.pc_val) if self.pc_train is not None else None
        fc = self.fc_train.append(self.fc_val) if self.fc_train is not None else None

        error = model.backtest(
                series=self.y_train.append(self.y_val),
                future_covariates=fc if model.supports_future_covariates else None,
                past_covariates=pc if model.supports_past_covariates else None,
                start=self.y_val.start_time(),
                stride=1,
                metric=logloss,
                forecast_horizon=1,
                retrain=1
            )

        return error


def get_model(y_train, 
              y_val, 
              pc_train, 
              fc_train, 
              pc_val, 
              fc_val,
              args):
    """
    """

    default_params = {
        'lags' : 28,
        'num_leaves' : 31,
        'learning_rate' : 0.1,
        'n_estimators' : 100,
        'subsample_for_bin' : 200_000,
        'min_child_samples' : 20,
        'subsample' : 1.0
    }

    if args.hpo_indicator:
        logging.info('Starting hyperparameter optimisation as requested')
        logging.info(f'HPO method: OPTUNA with timeout: {args.timeout}')
        
        objective = Objective(y_train, y_val, pc_train, fc_train, pc_val, fc_val, args)
        study = optuna.create_study(direction="minimize", sampler=TPESampler(seed=args.randomstate))
        study.enqueue_trial(default_params)
        study.optimize(
            objective, 
            timeout=args.timeout, 
            n_trials=args.ntrials
            )

        print(f"Best value: {study.best_value}, Best params: {study.best_trial.params}")
        params = study.best_trial.params
    else:
        logging.info("Skipping HPO per request or as unnecessary")
        params = default_params
        study = None
    
    logging.info("Fitting the model for the first time")
    model = build_fit(
            y_train=y_train,
            y_val=y_val,
            pc_train=pc_train,
            pc_val=pc_val,
            fc_train=fc_train,
            fc_val=fc_val,
            params=params,
            args=args
        )
    
    return model, study



==> scripts/models/sn.py <==
#!/usr/bin/env python
# coding: utf-8

from darts.models import NaiveSeasonal


def get_model(y_train, y_val, pc_train, fc_train, pc_val, fc_val, args):
     """
     """
     model = NaiveSeasonal(K=7)
     study = None
     return model, study


==> scripts/test.py <==
#!/usr/bin/env python
# coding: utf-8

import pandas as pd
from pyprojroot import here
from lightgbm import LGBMClassifier
import logging
from tqdm import tqdm
import numpy as np
import argparse
import os
import joblib

def main(args):
    """
    Main entry point for the backtesting logic
    """
    # SETTINGS
    args.timeout = args.timeout if args.timeout else int(os.environ.get('TIMEOUT', 86400))
    args.patience = args.patience if args.patience else int(os.environ.get('PATIENCE', 10))
    args.randomstate = int(args.randomstate) if args.randomstate is not None else 6
    args.firstsplit = args.valstart if args.valstart else os.environ.get('FIRSTSPLIT', '20190101')
    args.secondsplit = args.teststart if args.teststart else os.environ.get('SECONDSPLIT', '20190228')
    args.firstsplit = pd.Timestamp(args.firstsplit)
    args.secondsplit = pd.Timestamp(args.secondsplit)
    args.ntrials = args.ntrials if args.ntrials else int(os.environ.get('NTRIALS', 30))
    args.origin = int(args.origin)
    
    ## Preprocess
    logging.basicConfig(
        format='%(asctime)s - %(message)s', 
        level=logging.INFO,
        filename=here() / f"logs/logger/{args.target}-{args.model}-{args.origin}-{args.hpo_indicator}-{args.fs_indicator}.log",
        filemode='w'
        )

    logging.info('Starting test.')
    logging.info(f'MODEL: {args.model} TARGET: {args.target} ORIGIN: {args.origin} HPO: {args.hpo_indicator} FS: {args.fs_indicator} TIMEOUT: {args.timeout} RANDOMSTATE: {args.randomstate} NTRIALS: {args.ntrials}')

    data = pd.read_csv(here() / f'data/interim/melted.csv', index_col='Datetime', parse_dates=True)
    
    ui = data.index.unique()
    test_indices = ui[ui >= pd.Timestamp('2019-01-01')]

    if args.model=='guess':
        y_probs = pd.Series(index=test_indices, data=np.random.rand(test_indices.shape[0]))
        y_probs.index.name = 'Datetime'
        y_probs.to_csv(here() / f'data/processed/matrices/prob/{args.target}-{args.model}-{args.origin}-{args.hpo_indicator}-{args.fs_indicator}.csv')
        return

    # if args.fs_indicator==1:
    #     logging.info('Starting feature selection')
    #     sfs = SequentialFeatureSelector(model, tol=0)
    #     sfs.fit(X_train, y_train)
    #     mask = sfs.get_support()
    #     X = X.loc[:,mask]
    #     logging.info('Stopping feature selection')

    # if args.hpo_indicator==1:
    #     logging.info('Starting HPO')
    #     params = get_params(y_train, y_val, X_train, X_val)
    #     logging.info('Stopping HPO')
    # else:
    #     params = defaultparams

    logging.info('Starting backtesting on the test set')

    results = list()

    for i in tqdm(test_indices):
        train_data = data[data.index < i]
        test_data = data[data.index == i]

        X_train = train_data.drop(columns='Crowding')
        y_train = train_data['Crowding']

        X_test = test_data.drop(columns='Crowding')

        model = LGBMClassifier(class_weight='balanced', verbose=-1, random_state=68123)
        model.fit(X_train, y_train)
        y_prob = model.predict_proba(X_test)

        X_test['y_pred'] = y_prob[:,1]
        results.append(X_test[['Origin', 'Subgroup', 'y_pred']])

    df = pd.concat(results)
    
    conversion = {0: 'bed',
                  1: 'med',
                  2: 'sur',
                  3: 'cri'}
    df.Subgroup = df.Subgroup.replace(conversion)
    
    for s in df.Subgroup.unique():
        for o in df.Origin.unique():
            d = df[(df.Subgroup==s) & (df.Origin==o)]

            folder = here() / 'data/processed/matrices/prob/'
            if not os.path.exists(folder):
                os.makedirs(folder)
            d['y_pred'].to_csv(folder / f'{s}-{args.model}-{o}-0-0.csv')
    
    # Persist model
    folder = here() / 'data/processed/models/'
    if not os.path.exists(folder):
        os.makedirs(folder)

    joblib.dump(model, str(folder / f'{args.model}-{args.hpo_indicator}-{args.fs_indicator}.pkl'))

    logging.info('Results persisted')


def parse_arguments():
    """
    Argument parsing
    """
    parser = argparse.ArgumentParser(description='CLI interface to run a specific test.')
    # Define the positional arguments
    parser.add_argument('target', 
                        choices=['bed', 'med', 'sur', 'cri'], help='Target to be tested.', 
                        metavar='target')
    parser.add_argument('model', 
                        choices=['lgbm', 'guess'], 
                        help='Model to be tested. Choose from: deepar, lgbm, nbeats, tft, sn, arimax, hwmm, hwdm, hwam.',
                        metavar='model')
    parser.add_argument('origin', 
                        help='Origin for predictions. Must be a number',
                        metavar='origin')
    parser.add_argument('hpo_indicator', 
                        choices=[0, 1, 2], 
                        type=int, 
                        help='Indicator to either perform HPO iteratively (2), once (1) or skip it (0).',
                        metavar='hpo_indicator')
    parser.add_argument('fs_indicator', 
                        choices=[0, 1], 
                        type=int, 
                        help='Indicator to either perform FS (1) or skip it (0).',
                        metavar='fs_indicator')
    parser.add_argument('-t', '--timeout', 
                        help="Timeout for hyperparameter optimisation in seconds", 
                        type=int,
                        metavar='')
    parser.add_argument('-p', '--patience', 
                        help="Early stopping callback patience value", 
                        type=int,
                        metavar='')
    parser.add_argument('-e', '--epochs', 
                        help="Max number of epochs", 
                        type=int,
                        metavar='')
    parser.add_argument('-n', '--name', 
                        help="Additional identifier for persistence",
                        metavar='')
    parser.add_argument('-V', '--valstart', 
                        help="Validation start date",
                        metavar='')
    parser.add_argument('-T', '--teststart', 
                        help="Test start date",
                        metavar='')
    parser.add_argument('-S', '--headstart', 
                        help="Data start date",
                        metavar='')
    parser.add_argument('-E', '--tailstop', 
                        help="Data end date",
                        metavar='')
    parser.add_argument('-r', '--randomstate', 
                        help="Random state for reproducibility", 
                        type=int,
                        metavar='')
    parser.add_argument('-N', '--ntrials', 
                        help="Number of HPO trials to perform", 
                        type=int,
                        metavar='')

    args = parser.parse_args()
    return args


if __name__=='__main__':
    args = parse_arguments()
    main(args)

==> scripts/tutils.py <==
import pandas as pd
from lightgbm import LGBMClassifier
from sklearn.metrics import log_loss
import optuna
import holidays
from pyprojroot import here

defaultparams = {
            'num_leaves' : 31,
            'learning_rate' : 0.1,
            'n_estimators' : 100,
            'subsample_for_bin' : 200_000,
            'min_child_samples' : 20,
            'subsample' : 1.0
        }

def get_y(data, target):
    """
    """
    y = data[f'Target-Q90_{target}']
    
    return y


def get_x(data, origin):
    """
    """

    mask = ~data.columns.str.startswith('Target-Q90')
    X = data.loc[:,mask]

    #X = data.drop(data.filter(regex='Target-Q90').columns, axis=1)
    
    return X


class Objective(object):
    
    def __init__(self, y_train, y_val, X_train, X_val):
        self.y_train = y_train
        self.y_val = y_val
        self.X_train = X_train
        self.X_val = X_val

    def __call__(self, trial):
        params = {}

        #params['num_leaves'] = trial.suggest_int('num_leaves', 31, 31)
        #params['learning_rate'] = trial.suggest_categorical('learning_rate', [0.1])
        #params['n_estimators'] = trial.suggest_int('n_estimators', 100, 100)
        #params['min_child_samples'] =  trial.suggest_int('min_child_samples', 20, 20)
        #params['subsample'] = trial.suggest_float('subsample', 1.0, 1.0)
        params['history'] = trial.suggest_int('history', 1, self.y_train.shape[0])

        params['num_leaves'] = trial.suggest_int('num_leaves', 15, 186)
        params['learning_rate'] = trial.suggest_categorical("learning_rate", [1e-5, 1e-4, 1e-3, 1e-2, 1e-1])
        params['n_estimators'] = trial.suggest_int('n_estimators', 50, 100)
        params['min_child_samples'] = trial.suggest_int('min_child_samples', 10, 120)
        params['subsample'] = trial.suggest_float('subsample', 0.1, 1.00)
        params['history'] = trial.suggest_int('history', 1, self.y_train.shape[0])

        model = LGBMClassifier(class_weight='balanced', 
                               verbose=-1,
                               num_leaves=params['num_leaves'],
                               learning_rate=params['learning_rate'],
                               n_estimators=params['n_estimators'],
                               min_child_samples=params['min_child_samples'],
                               subsample=params['subsample'])

        model.fit(self.X_train.iloc[-params['history']:], 
                  self.y_train.iloc[-params['history']:])
        
        #model.fit(self.X_train, self.y_train)

        y_pred = model.predict(self.X_val)
        error = log_loss(self.y_val, y_pred)
        
        return error
    

def get_params(y_train, y_val, X_train, X_val):
    """
    """
    objective = Objective(y_train, y_val, X_train, X_val)
    study = optuna.create_study(direction='minimize')
    study.enqueue_trial(defaultparams)
    study.optimize(objective, n_trials=100)
    params = study.best_trial.params

    return params

==> scripts/utils.py <==
import pandas as pd
import numpy as np
import os
import re
from sklearn.preprocessing import LabelEncoder

from darts import TimeSeries
from darts.utils.model_selection import train_test_split

from pyprojroot import here
import joblib
 
 
def get_scale_pos_weight(y):
    """
    """
    values = y.values()

    count_negatives = np.count_nonzero(values==0)
    count_positives = np.count_nonzero(values==1)

    scale_pos_weight = count_negatives / count_positives if count_positives != 0 else 1
    return scale_pos_weight


def preprocess(data):
    """
    """

    return data


def get_data(target_name, resolution):
    """
    Get data
    """
    
    path = f"data/interim/data-{resolution}.csv"
    data = pd.read_csv(here() / path, 
                       index_col='Datetime',
                       parse_dates=True,
                       low_memory=False)

    data = preprocess(data)
    
    return data


def get_y(data, target):
    """
    """
    y = data[f'Target:Q90_{target}']
    y = TimeSeries.from_series(y)
    return y


def get_x(data, featureset, target):
    # Masks
    traffic = data.columns.str.startswith('Traffic')
    beds = data.columns.str.startswith('Beds')
    google = data.columns.str.startswith('Trends')
    website = data.columns.str.startswith('Website_visits')
    tsf = data.columns.str.startswith(f'TSF:Edor_{target}')
    handcrafted = data.columns.str.endswith('Handcrafted')
    forecast = data.columns.str.startswith('Forecast')

    weather = data.columns.str.startswith('Weather')
    calendar = data.columns.str.startswith('Calendar')

    edor = data.columns.str.startswith('Target:Edor')

    if featureset=='u':
        past_covariates = None
        future_covariates = None
    if featureset=='s':
        past_cov_mask = edor | handcrafted | tsf
        past_covariates = data.loc[:,past_cov_mask]
        future_cov_mask = calendar | forecast
        future_covariates = data.loc[:,future_cov_mask]
    if featureset=='a':
        past_cov_mask =  edor | handcrafted
        past_covariates = data.loc[:,past_cov_mask]
        future_cov_mask = calendar | forecast
        future_covariates = data.loc[:,future_cov_mask]
    
    if past_covariates is not None:
        past_covariates = TimeSeries.from_dataframe(past_covariates)
    if future_covariates is not None:
        future_covariates = TimeSeries.from_dataframe(future_covariates)

    return past_covariates, future_covariates


def to_pred_matrix(ts_list, quantile=None):
    """
    Converts multihorizontal TimeSeries results received from any 
    <darts.model>.historical_forecast into properly indexed prediction matrix.
    """
    matrix = list()

    for ts in ts_list:
        if quantile:
            vector = ts.quantile_df(quantile).iloc[:,0]
        else:
            vector = ts.pd_series()

        vector.name = vector.index[0]
        vector.index = [f"t+{x+1}" for x in range(len(vector))] 
        matrix.append(vector)

    matrix = pd.concat(matrix, axis=1).T
    matrix.index.name = 'Datetime'
    
    return matrix


def save(
    resolution,
    model_name, 
    featureset_name, 
    target_name,
    hpo,
    y_pred, 
    model,
    study=None,
    quantiles=[.05, .50, .95],
    settings=None,
    **kwargs
    ):
    """
    Perstists prediction matrix and model binary
    """
    
    unique_name = f'{resolution}-{target_name}-{model_name}-{featureset_name.lower()}-{hpo}'
    outpath = here('data/processed/matrices/prob')
    
    if y_pred[0].is_deterministic:
        matrix = to_pred_matrix(y_pred)
        outpath.mkdir(parents=True, exist_ok=True)
        matrix.to_csv(outpath / f"{unique_name}.csv")

    # models
    outpath = here('data/processed/models')
    outpath.mkdir(parents=True, exist_ok=True)
    model_path = str(outpath / f'{unique_name}.pkl')
    model.save(model_path)

    if study:
        # studies
        outpath = here('data/processed/studies')
        outpath.mkdir(parents=True, exist_ok=True)
        model_path = str(outpath / f'{unique_name}.pkl')
        joblib.dump(study, model_path)

    if settings:
        outpath = here('logs/settings.pkl')
        joblib.dump(settings, outpath)
